First double-differential cross section measurement of neutral-current $\pi^0$ production in neutrino-argon scattering in the MicroBooNE detector

We report the first double-differential cross section measurement of neutral-current neutral pion (NC$\pi^0$) production in neutrino-argon scattering, as well as single-differential measurements of the same channel in terms of final states with and without protons. The kinematic variables of interest for these measurements are the $\pi^0$ momentum and the $\pi^0$ scattering angle with respect to the neutrino beam. A total of 4971 candidate NC$\pi^0$ events fully-contained within the MicroBooNE detector are selected using data collected at a mean neutrino energy of $\sim 0.8$~GeV from $6.4\times10^{20}$ protons on target from the Booster Neutrino Beam at the Fermi National Accelerator Laboratory. After extensive data-driven model validation to ensure unbiased unfolding, the Wiener-SVD method is used to extract nominal flux-averaged cross sections. The results are compared to predictions from commonly used neutrino event generators, which tend to overpredict the measured NC$\pi^0$ cross section, especially in the 0.2-0.5~GeV/c $\pi^0$ momentum range and at forward scattering angles. Events with at least one proton present in the final state are also underestimated. This data will help improve the modeling of NC$\pi^0$ production, which represents a major background in measurements of charge-parity violation in the neutrino sector and in searches for new physics beyond the Standard Model.

==> anc/DataRelease/Ac.txt <==
GlobalXbin    GlobalYbin    Z
0    0    0.1979154079915327
0    1    0.1135777065948337
0    2    0.1626068976518764
0    3    0.1808477060122872
0    4    0.1698795244671134
0    5    -0.4835481329859088
0    6    -0.00271462829365961
0    7    0.03644391189356392
0    8    0.08882084549746647
0    9    0.08939815002160365
0    10    -0.1944857384992137
0    11    0.09451372060479662
0    12    0
0    13    0
0    14    0
0    15    0
0    16    0
0    17    0
0    18    0
0    19    0
0    20    0
0    21    0
0    22    0
0    23    0
0    24    0
0    25    0
0    26    0
0    27    0
0    28    0
0    29    0
0    30    0
0    31    0
0    32    0
0    33    0
0    34    0
0    35    0
0    36    0
0    37    0
0    38    0
0    39    0
0    40    0
0    41    0
0    42    0
0    43    0
0    44    0
0    45    0
0    46    0
0    47    0
0    48    0
0    49    0
0    50    0
0    51    0
0    52    0
0    53    0
0    54    0
0    55    0
0    56    0
0    57    0
0    58    0
0    59    0
0    60    0
0    61    0
0    62    0
0    63    0
0    64    0
0    65    0
0    66    0
0    67    0
0    68    0
0    69    0
0    70    0
0    71    0
0    72    0
0    73    0
0    74    0
0    75    0
0    76    0
0    77    0
0    78    0
0    79    0
0    80    0
0    81    0
0    82    0
0    83    0
0    84    0
1    0    0.1909558387702128
1    1    0.1474968132804431
1    2    0.280214960962169
1    3    0.2806029504201744
1    4    0.1632907907745067
1    5    -0.5004353846620213
1    6    0.007780990525543635
1    7    0.01689506390028686
1    8    0.1504573360116543
1    9    0.09538095830905721
1    10    -0.1733679565951909
1    11    -0.03901391038682839
1    12    0
1    13    0
1    14    0
1    15    0
1    16    0
1    17    0
1    18    0
1    19    0
1    20    0
1    21    0
1    22    0
1    23    0
1    24    0
1    25    0
1    26    0
1    27    0
1    28    0
1    29    0
1    30    0
1    31    0
1    32    0
1    33    0
1    34    0
1    35    0
1    36    0
1    37    0
1    38    0
1    39    0
1    40    0
1    41    0
1    42    0
1    43    0
1    44    0
1    45    0
1    46    0
1    47    0
1    48    0
1    49    0
1    50    0
1    51    0
1    52    0
1    53    0
1    54    0
1    55    0
1    56    0
1    57    0
1    58    0
1    59    0
1    60    0
1    61    0
1    62    0
1    63    0
1    64    0
1    65    0
1    66    0
1    67    0
1    68    0
1    69    0
1    70    0
1    71    0
1    72    0
1    73    0
1    74    0
1    75    0
1    76    0
1    77    0
1    78    0
1    79    0
1    80    0
1    81    0
1    82    0
1    83    0
1    84    0
2    0    0.08063284361112596
2    1    0.09129433772049675
2    2    0.296723117903828
2    3    0.2844555564575617
2    4    0.1008478375661916
2    5    -0.1905394088055106
2    6    0.0332843711823692
2    7    -0.02873209514896556
2    8    0.1488301567683156
2    9    0.05474465414550314
2    10    -0.009650932220778285
2    11    -0.2796409580775975
2    12    0
2    13    0
2    14    0
2    15    0
2    16    0
2    17    0
2    18    0
2    19    0
2    20    0
2    21    0
2    22    0
2    23    0
2    24    0
2    25    0
2    26    0
2    27    0
2    28    0
2    29    0
2    30    0
2    31    0
2    32    0
2    33    0
2    34    0
2    35    0
2    36    0
2    37    0
2    38    0
2    39    0
2    40    0
2    41    0
2    42    0
2    43    0
2    44    0
2    45    0
2    46    0
2    47    0
2    48    0
2    49    0
2    50    0
2    51    0
2    52    0
2    53    0
2    54    0
2    55    0
2    56    0
2    57    0
2    58    0
2    59    0
2    60    0
2    61    0
2    62    0
2    63    0
2    64    0
2    65    0
2    66    0
2    67    0
2    68    0
2    69    0
2    70    0
2    71    0
2    72    0
2    73    0
2    74    0
2    75    0
2    76    0
2    77    0
2    78    0
2    79    0
2    80    0
2    81    0
2    82    0
2    83    0
2    84    0
3    0    0.04503077947958259
3    1    0.04377814514654725
3    2    0.1479873801633919
3    3    0.2525196012502
3    4    0.2642610148677083
3    5    0.07355982951273043
3    6    0.01606098828084991
3    7    0.01980725347611244
3    8    0.04367934646935646
3    9    0.05894269312385192
3    10    0.09102266127269742
3    11    -0.3641456273476617
3    12    0
3    13    0
3    14    0
3    15    0
3    16    0
3    17    0
3    18    0
3    19    0
3    20    0
3    21    0
3    22    0
3    23    0
3    24    0
3    25    0
3    26    0
3    27    0
3    28    0
3    29    0
3    30    0
3    31    0
3    32    0
3    33    0
3    34    0
3    35    0
3    36    0
3    37    0
3    38    0
3    39    0
3    40    0
3    41    0
3    42    0
3    43    0
3    44    0
3    45    0
3    46    0
3    47    0
3    48    0
3    49    0
3    50    0
3    51    0
3    52    0
3    53    0
3    54    0
3    55    0
3    56    0
3    57    0
3    58    0
3    59    0
3    60    0
3    61    0
3    62    0
3    63    0
3    64    0
3    65    0
3    66    0
3    67    0
3    68    0
3    69    0
3    70    0
3    71    0
3    72    0
3    73    0
3    74    0
3    75    0
3    76    0
3    77    0
3    78    0
3    79    0
3    80    0
3    81    0
3    82    0
3    83    0
3    84    0
4    0    0.03379953947255574
4    1    0.008189966287791853
4    2    -0.00409087796786984
4    3    0.1081468901835765
4    4    0.3529200199472755
4    5    0.3964321405410105
4    6    0.01716980869986874
4    7    0.03789124952639978
4    8    -0.007664632768026383
4    9    0.01095716195029391
4    10    0.06229353425803882
4    11    -0.07669736479325764
4    12    0
4    13    0
4    14    0
4    15    0
4    16    0
4    17    0
4    18    0
4    19    0
4    20    0
4    21    0
4    22    0
4    23    0
4    24    0
4    25    0
4    26    0
4    27    0
4    28    0
4    29    0
4    30    0
4    31    0
4    32    0
4    33    0
4    34    0
4    35    0
4    36    0
4    37    0
4    38    0
4    39    0
4    40    0
4    41    0
4    42    0
4    43    0
4    44    0
4    45    0
4    46    0
4    47    0
4    48    0
4    49    0
4    50    0
4    51    0
4    52    0
4    53    0
4    54    0
4    55    0
4    56    0
4    57    0
4    58    0
4    59    0
4    60    0
4    61    0
4    62    0
4    63    0
4    64    0
4    65    0
4    66    0
4    67    0
4    68    0
4    69    0
4    70    0
4    71    0
4    72    0
4    73    0
4    74    0
4    75    0
4    76    0
4    77    0
4    78    0
4    79    0
4    80    0
4    81    0
4    82    0
4    83    0
4    84    0
5    0    -0.005800041096710174
5    1    -0.004712226647484
5    2    -0.002128790133081798
5    3    0.01260451734878673
5    4    0.07790450631952942
5    5    0.4682668868393691
5    6    0.03048391108847968
5    7    -0.003549986034981127
5    8    0.006391033426880077
5    9    -0.0106865508257993
5    10    -0.03270951109162758
5    11    0.1638262128066366
5    12    0
5    13    0
5    14    0
5    15    0
5    16    0
5    17    0
5    18    0
5    19    0
5    20    0
5    21    0
5    22    0
5    23    0
5    24    0
5    25    0
5    26    0
5    27    0
5    28    0
5    29    0
5    30    0
5    31    0
5    32    0
5    33    0
5    34    0
5    35    0
5    36    0
5    37    0
5    38    0
5    39    0
5    40    0
5    41    0
5    42    0
5    43    0
5    44    0
5    45    0
5    46    0
5    47    0
5    48    0
5    49    0
5    50    0
5    51    0
5    52    0
5    53    0
5    54    0
5    55    0
5    56    0
5    57    0
5    58    0
5    59    0
5    60    0
5    61    0
5    62    0
5    63    0
5    64    0
5    65    0
5    66    0
5    67    0
5    68    0
5    69    0
5    70    0
5    71    0
5    72    0
5    73    0
5    74    0
5    75    0
5    76    0
5    77    0
5    78    0
5    79    0
5    80    0
5    81    0
5    82    0
5    83    0
5    84    0
6    0    0.05524202053634432
6    1    0.01030905959705416
6    2    0.008591158305615687
6    3    0.01569127099849339
6    4    0.1164435599636373
6    5    0.5545776057531265
6    6    0.5978685230490711
6    7    0.07254058995560619
6    8    0.05261125504227426
6    9    -0.009628936170227087
6    10    0.1364177038211634
6    11    0.09886325227841475
6    12    0
6    13    0
6    14    0
6    15    0
6    16    0
6    17    0
6    18    0
6    19    0
6    20    0
6    21    0
6    22    0
6    23    0
6    24    0
6    25    0
6    26    0
6    27    0
6    28    0
6    29    0
6    30    0
6    31    0
6    32    0
6    33    0
6    34    0
6    35    0
6    36    0
6    37    0
6    38    0
6    39    0
6    40    0
6    41    0
6    42    0
6    43    0
6    44    0
6    45    0
6    46    0
6    47    0
6    48    0
6    49    0
6    50    0
6    51    0
6    52    0
6    53    0
6    54    0
6    55    0
6    56    0
6    57    0
6    58    0
6    59    0
6    60    0
6    61    0
6    62    0
6    63    0
6    64    0
6    65    0
6    66    0
6    67    0
6    68    0
6    69    0
6    70    0
6    71    0
6    72    0
6    73    0
6    74    0
6    75    0
6    76    0
6    77    0
6    78    0
6    79    0
6    80    0
6    81    0
6    82    0
6    83    0
6    84    0
7    0    0.09848797869507071
7    1    0.03355014491200185
7    2    -0.04086453875776506
7    3    0.05406023076707824
7    4    0.2578367987029564
7    5    0.3894040954660218
7    6    0.1768788135301171
7    7    0.5212875599193083
7    8    0.07391229716794157
7    9    0.1088688480146145
7    10    0.117362004522344
7    11    0.2892933692957183
7    12    0
7    13    0
7    14    0
7    15    0
7    16    0
7    17    0
7    18    0
7    19    0
7    20    0
7    21    0
7    22    0
7    23    0
7    24    0
7    25    0
7    26    0
7    27    0
7    28    0
7    29    0
7    30    0
7    31    0
7    32    0
7    33    0
7    34    0
7    35    0
7    36    0
7    37    0
7    38    0
7    39    0
7    40    0
7    41    0
7    42    0
7    43    0
7    44    0
7    45    0
7    46    0
7    47    0
7    48    0
7    49    0
7    50    0
7    51    0
7    52    0
7    53    0
7    54    0
7    55    0
7    56    0
7    57    0
7    58    0
7    59    0
7    60    0
7    61    0
7    62    0
7    63    0
7    64    0
7    65    0
7    66    0
7    67    0
7    68    0
7    69    0
7    70    0
7    71    0
7    72    0
7    73    0
7    74    0
7    75    0
7    76    0
7    77    0
7    78    0
7    79    0
7    80    0
7    81    0
7    82    0
7    83    0
7    84    0
8    0    0.03680342123887869
8    1    0.02507933158924198
8    2    0.07297310462959812
8    3    0.03805893688225842
8    4    0.08358890424443505
8    5    0.2603816010916483
8    6    0.06992756508713439
8    7    0.04479599095554324
8    8    0.510609010265203
8    9    0.140682655937457
8    10    0.2484145746065516
8    11    0.06050388290046538
8    12    0
8    13    0
8    14    0
8    15    0
8    16    0
8    17    0
8    18    0
8    19    0
8    20    0
8    21    0
8    22    0
8    23    0
8    24    0
8    25    0
8    26    0
8    27    0
8    28    0
8    29    0
8    30    0
8    31    0
8    32    0
8    33    0
8    34    0
8    35    0
8    36    0
8    37    0
8    38    0
8    39    0
8    40    0
8    41    0
8    42    0
8    43    0
8    44    0
8    45    0
8    46    0
8    47    0
8    48    0
8    49    0
8    50    0
8    51    0
8    52    0
8    53    0
8    54    0
8    55    0
8    56    0
8    57    0
8    58    0
8    59    0
8    60    0
8    61    0
8    62    0
8    63    0
8    64    0
8    65    0
8    66    0
8    67    0
8    68    0
8    69    0
8    70    0
8    71    0
8    72    0
8    73    0
8    74    0
8    75    0
8    76    0
8    77    0
8    78    0
8    79    0
8    80    0
8    81    0
8    82    0
8    83    0
8    84    0
9    0    0.02578295565574728
9    1    0.00744845908942058
9    2    0.01659423281938922
9    3    0.07992921598711195
9    4    0.09632754248153941
9    5    0.02386207792708278
9    6    -0.01451384868847508
9    7    0.0240040632121624
9    8    0.06630332913213707
9    9    0.5480712081153527
9    10    0.3138575987835565
9    11    0.09577478807632955
9    12    0
9    13    0
9    14    0
9    15    0
9    16    0
9    17    0
9    18    0
9    19    0
9    20    0
9    21    0
9    22    0
9    23    0
9    24    0
9    25    0
9    26    0
9    27    0
9    28    0
9    29    0
9    30    0
9    31    0
9    32    0
9    33    0
9    34    0
9    35    0
9    36    0
9    37    0
9    38    0
9    39    0
9    40    0
9    41    0
9    42    0
9    43    0
9    44    0
9    45    0
9    46    0
9    47    0
9    48    0
9    49    0
9    50    0
9    51    0
9    52    0
9    53    0
9    54    0
9    55    0
9    56    0
9    57    0
9    58    0
9    59    0
9    60    0
9    61    0
9    62    0
9    63    0
9    64    0
9    65    0
9    66    0
9    67    0
9    68    0
9    69    0
9    70    0
9    71    0
9    72    0
9    73    0
9    74    0
9    75    0
9    76    0
9    77    0
9    78    0
9    79    0
9    80    0
9    81    0
9    82    0
9    83    0
9    84    0
10    0    -0.009708823410085429
10    1    -0.007669972861963812
10    2    0.009631413629339877
10    3    0.04569713024512147
10    4    0.09865504874944711
10    5    0.006084688932245952
10    6    0.006651025949834148
10    7    -0.0198422489023215
10    8    0.02263660651314875
10    9    0.1239046534857495
10    10    0.5540794767051481
10    11    0.3257645587182278
10    12    0
10    13    0
10    14    0
10    15    0
10    16    0
10    17    0
10    18    0
10    19    0
10    20    0
10    21    0
10    22    0
10    23    0
10    24    0
10    25    0
10    26    0
10    27    0
10    28    0
10    29    0
10    30    0
10    31    0
10    32    0
10    33    0
10    34    0
10    35    0
10    36    0
10    37    0
10    38    0
10    39    0
10    40    0
10    41    0
10    42    0
10    43    0
10    44    0
10    45    0
10    46    0
10    47    0
10    48    0
10    49    0
10    50    0
10    51    0
10    52    0
10    53    0
10    54    0
10    55    0
10    56    0
10    57    0
10    58    0
10    59    0
10    60    0
10    61    0
10    62    0
10    63    0
10    64    0
10    65    0
10    66    0
10    67    0
10    68    0
10    69    0
10    70    0
10    71    0
10    72    0
10    73    0
10    74    0
10    75    0
10    76    0
10    77    0
10    78    0
10    79    0
10    80    0
10    81    0
10    82    0
10    83    0
10    84    0
11    0    0.01241563149407999
11    1    0.004356291221408836
11    2    -0.007037275370235932
11    3    -0.02370532871092393
11    4    0.0007039729234739542
11    5    0.1899258637392199
11    6    -0.006943010664475417
11    7    0.009653880703466912
11    8    -0.007400871719890482
11    9    0.009761088979236989
11    10    0.1055094993021123
11    11    0.4569608802274644
11    12    0
11    13    0
11    14    0
11    15    0
11    16    0
11    17    0
11    18    0
11    19    0
11    20    0
11    21    0
11    22    0
11    23    0
11    24    0
11    25    0
11    26    0
11    27    0
11    28    0
11    29    0
11    30    0
11    31    0
11    32    0
11    33    0
11    34    0
11    35    0
11    36    0
11    37    0
11    38    0
11    39    0
11    40    0
11    41    0
11    42    0
11    43    0
11    44    0
11    45    0
11    46    0
11    47    0
11    48    0
11    49    0
11    50    0
11    51    0
11    52    0
11    53    0
11    54    0
11    55    0
11    56    0
11    57    0
11    58    0
11    59    0
11    60    0
11    61    0
11    62    0
11    63    0
11    64    0
11    65    0
11    66    0
11    67    0
11    68    0
11    69    0
11    70    0
11    71    0
11    72    0
11    73    0
11    74    0
11    75    0
11    76    0
11    77    0
11    78    0
11    79    0
11    80    0
11    81    0
11    82    0
11    83    0
11    84    0
12    0    0
12    1    0
12    2    0
12    3    0
12    4    0
12    5    0
12    6    0
12    7    0
12    8    0
12    9    0
12    10    0
12    11    0
12    12    0.5328944196128749
12    13    0.0886275547809699
12    14    0.02390903907249164
12    15    0.08884731462381101
12    16    0.1115849072499484
12    17    0.05387536505825696
12    18    0.01571793909509145
12    19    0.0808319509271489
12    20    0.1988012948135491
12    21    0
12    22    0
12    23    0
12    24    0
12    25    0
12    26    0
12    27    0
12    28    0
12    29    0
12    30    0
12    31    0
12    32    0
12    33    0
12    34    0
12    35    0
12    36    0
12    37    0
12    38    0
12    39    0
12    40    0
12    41    0
12    42    0
12    43    0
12    44    0
12    45    0
12    46    0
12    47    0
12    48    0
12    49    0
12    50    0
12    51    0
12    52    0
12    53    0
12    54    0
12    55    0
12    56    0
12    57    0
12    58    0
12    59    0
12    60    0
12    61    0
12    62    0
12    63    0
12    64    0
12    65    0
12    66    0
12    67    0
12    68    0
12    69    0
12    70    0
12    71    0
12    72    0
12    73    0
12    74    0
12    75    0
12    76    0
12    77    0
12    78    0
12    79    0
12    80    0
12    81    0
12    82    0
12    83    0
12    84    0
13    0    0
13    1    0
13    2    0
13    3    0
13    4    0
13    5    0
13    6    0
13    7    0
13    8    0
13    9    0
13    10    0
13    11    0
13    12    0.2241022036581694
13    13    0.3847551058994975
13    14    0.2251472325541941
13    15    0.06151292546663156
13    16    0.06820528610918597
13    17    0.07777183196371862
13    18    0.1485187332219686
13    19    0.1465289303852386
13    20    0.05177330140352421
13    21    0
13    22    0
13    23    0
13    24    0
13    25    0
13    26    0
13    27    0
13    28    0
13    29    0
13    30    0
13    31    0
13    32    0
13    33    0
13    34    0
13    35    0
13    36    0
13    37    0
13    38    0
13    39    0
13    40    0
13    41    0
13    42    0
13    43    0
13    44    0
13    45    0
13    46    0
13    47    0
13    48    0
13    49    0
13    50    0
13    51    0
13    52    0
13    53    0
13    54    0
13    55    0
13    56    0
13    57    0
13    58    0
13    59    0
13    60    0
13    61    0
13    62    0
13    63    0
13    64    0
13    65    0
13    66    0
13    67    0
13    68    0
13    69    0
13    70    0
13    71    0
13    72    0
13    73    0
13    74    0
13    75    0
13    76    0
13    77    0
13    78    0
13    79    0
13    80    0
13    81    0
13    82    0
13    83    0
13    84    0
14    0    0
14    1    0
14    2    0
14    3    0
14    4    0
14    5    0
14    6    0
14    7    0
14    8    0
14    9    0
14    10    0
14    11    0
14    12    0.05453216500996378
14    13    0.2049562951622504
14    14    0.3611048268635218
14    15    0.2135144033743315
14    16    0.01910404281953415
14    17    0.03694016168138714
14    18    0.2249004944574797
14    19    0.2005188167504601
14    20    -0.1575108469772588
14    21    0
14    22    0
14    23    0
14    24    0
14    25    0
14    26    0
14    27    0
14    28    0
14    29    0
14    30    0
14    31    0
14    32    0
14    33    0
14    34    0
14    35    0
14    36    0
14    37    0
14    38    0
14    39    0
14    40    0
14    41    0
14    42    0
14    43    0
14    44    0
14    45    0
14    46    0
14    47    0
14    48    0
14    49    0
14    50    0
14    51    0
14    52    0
14    53    0
14    54    0
14    55    0
14    56    0
14    57    0
14    58    0
14    59    0
14    60    0
14    61    0
14    62    0
14    63    0
14    64    0
14    65    0
14    66    0
14    67    0
14    68    0
14    69    0
14    70    0
14    71    0
14    72    0
14    73    0
14    74    0
14    75    0
14    76    0
14    77    0
14    78    0
14    79    0
14    80    0
14    81    0
14    82    0
14    83    0
14    84    0
15    0    0
15    1    0
15    2    0
15    3    0
15    4    0
15    5    0
15    6    0
15    7    0
15    8    0
15    9    0
15    10    0
15    11    0
15    12    0.1275513698966209
15    13    0.01274773759053163
15    14    0.1537617025205612
15    15    0.31874668886053
15    16    0.2163519341520314
15    17    0.07374005083612201
15    18    0.1095391812318149
15    19    0.2399830362726671
15    20    -0.179022778119712
15    21    0
15    22    0
15    23    0
15    24    0
15    25    0
15    26    0
15    27    0
15    28    0
15    29    0
15    30    0
15    31    0
15    32    0
15    33    0
15    34    0
15    35    0
15    36    0
15    37    0
15    38    0
15    39    0
15    40    0
15    41    0
15    42    0
15    43    0
15    44    0
15    45    0
15    46    0
15    47    0
15    48    0
15    49    0
15    50    0
15    51    0
15    52    0
15    53    0
15    54    0
15    55    0
15    56    0
15    57    0
15    58    0
15    59    0
15    60    0
15    61    0
15    62    0
15    63    0
15    64    0
15    65    0
15    66    0
15    67    0
15    68    0
15    69    0
15    70    0
15    71    0
15    72    0
15    73    0
15    74    0
15    75    0
15    76    0
15    77    0
15    78    0
15    79    0
15    80    0
15    81    0
15    82    0
15    83    0
15    84    0
16    0    0
16    1    0
16    2    0
16    3    0
16    4    0
16    5    0
16    6    0
16    7    0
16    8    0
16    9    0
16    10    0
16    11    0
16    12    0.1314593835003856
16    13    0.007851424146172153
16    14    -0.03143004738447391
16    15    0.1970132389019487
16    16    0.3540423456014142
16    17    0.2409100915649873
16    18    0.1206839266293878
16    19    0.04741366199108366
16    20    0.08337044172130392
16    21    0
16    22    0
16    23    0
16    24    0
16    25    0
16    26    0
16    27    0
16    28    0
16    29    0
16    30    0
16    31    0
16    32    0
16    33    0
16    34    0
16    35    0
16    36    0
16    37    0
16    38    0
16    39    0
16    40    0
16    41    0
16    42    0
16    43    0
16    44    0
16    45    0
16    46    0
16    47    0
16    48    0
16    49    0
16    50    0
16    51    0
16    52    0
16    53    0
16    54    0
16    55    0
16    56    0
16    57    0
16    58    0
16    59    0
16    60    0
16    61    0
16    62    0
16    63    0
16    64    0
16    65    0
16    66    0
16    67    0
16    68    0
16    69    0
16    70    0
16    71    0
16    72    0
16    73    0
16    74    0
16    75    0
16    76    0
16    77    0
16    78    0
16    79    0
16    80    0
16    81    0
16    82    0
16    83    0
16    84    0
17    0    0
17    1    0
17    2    0
17    3    0
17    4    0
17    5    0
17    6    0
17    7    0
17    8    0
17    9    0
17    10    0
17    11    0
17    12    0.0515501074363989
17    13    0.03024250438493157
17    14    -0.01084562999677748
17    15    0.04639194088680888
17    16    0.2352439632477562
17    17    0.2963120051654707
17    18    0.2849392929731411
17    19    0.001405462851971073
17    20    0.1774447884474957
17    21    0
17    22    0
17    23    0
17    24    0
17    25    0
17    26    0
17    27    0
17    28    0
17    29    0
17    30    0
17    31    0
17    32    0
17    33    0
17    34    0
17    35    0
17    36    0
17    37    0
17    38    0
17    39    0
17    40    0
17    41    0
17    42    0
17    43    0
17    44    0
17    45    0
17    46    0
17    47    0
17    48    0
17    49    0
17    50    0
17    51    0
17    52    0
17    53    0
17    54    0
17    55    0
17    56    0
17    57    0
17    58    0
17    59    0
17    60    0
17    61    0
17    62    0
17    63    0
17    64    0
17    65    0
17    66    0
17    67    0
17    68    0
17    69    0
17    70    0
17    71    0
17    72    0
17    73    0
17    74    0
17    75    0
17    76    0
17    77    0
17    78    0
17    79    0
17    80    0
17    81    0
17    82    0
17    83    0
17    84    0
18    0    0
18    1    0
18    2    0
18    3    0
18    4    0
18    5    0
18    6    0
18    7    0
18    8    0
18    9    0
18    10    0
18    11    0
18    12    -0.01764002376429921
18    13    0.02607953512013401
18    14    0.05480731812296676
18    15    0.01690817240135198
18    16    0.04498253475053833
18    17    0.148737654311784
18    18    0.3383226362340143
18    19    0.2858236297623324
18    20    0.04787977402591204
18    21    0
18    22    0
18    23    0
18    24    0
18    25    0
18    26    0
18    27    0
18    28    0
18    29    0
18    30    0
18    31    0
18    32    0
18    33    0
18    34    0
18    35    0
18    36    0
18    37    0
18    38    0
18    39    0
18    40    0
18    41    0
18    42    0
18    43    0
18    44    0
18    45    0
18    46    0
18    47    0
18    48    0
18    49    0
18    50    0
18    51    0
18    52    0
18    53    0
18    54    0
18    55    0
18    56    0
18    57    0
18    58    0
18    59    0
18    60    0
18    61    0
18    62    0
18    63    0
18    64    0
18    65    0
18    66    0
18    67    0
18    68    0
18    69    0
18    70    0
18    71    0
18    72    0
18    73    0
18    74    0
18    75    0
18    76    0
18    77    0
18    78    0
18    79    0
18    80    0
18    81    0
18    82    0
18    83    0
18    84    0
19    0    0
19    1    0
19    2    0
19    3    0
19    4    0
19    5    0
19    6    0
19    7    0
19    8    0
19    9    0
19    10    0
19    11    0
19    12    0.002427915134709242
19    13    0.006337891239444392
19    14    0.01690110258939925
19    15    0.05063187450670181
19    16    -0.002418547332503906
19    17    -0.01934505703822112
19    18    0.1464307444188913
19    19    0.4465593524333868
19    20    0.1837982251095491
19    21    0
19    22    0
19    23    0
19    24    0
19    25    0
19    26    0
19    27    0
19    28    0
19    29    0
19    30    0
19    31    0
19    32    0
19    33    0
19    34    0
19    35    0
19    36    0
19    37    0
19    38    0
19    39    0
19    40    0
19    41    0
19    42    0
19    43    0
19    44    0
19    45    0
19    46    0
19    47    0
19    48    0
19    49    0
19    50    0
19    51    0
19    52    0
19    53    0
19    54    0
19    55    0
19    56    0
19    57    0
19    58    0
19    59    0
19    60    0
19    61    0
19    62    0
19    63    0
19    64    0
19    65    0
19    66    0
19    67    0
19    68    0
19    69    0
19    70    0
19    71    0
19    72    0
19    73    0
19    74    0
19    75    0
19    76    0
19    77    0
19    78    0
19    79    0
19    80    0
19    81    0
19    82    0
19    83    0
19    84    0
20    0    0
20    1    0
20    2    0
20    3    0
20    4    0
20    5    0
20    6    0
20    7    0
20    8    0
20    9    0
20    10    0
20    11    0
20    12    0.02045328549861782
20    13    0.001211043585012058
20    14    -0.005739806003191357
20    15    -0.008634862726270207
20    16    0.01256503396208478
20    17    0.01623860186405313
20    18    0.009033489413917788
20    19    0.05182155054494777
20    20    0.4905166404288812
20    21    0
20    22    0
20    23    0
20    24    0
20    25    0
20    26    0
20    27    0
20    28    0
20    29    0
20    30    0
20    31    0
20    32    0
20    33    0
20    34    0
20    35    0
20    36    0
20    37    0
20    38    0
20    39    0
20    40    0
20    41    0
20    42    0
20    43    0
20    44    0
20    45    0
20    46    0
20    47    0
20    48    0
20    49    0
20    50    0
20    51    0
20    52    0
20    53    0
20    54    0
20    55    0
20    56    0
20    57    0
20    58    0
20    59    0
20    60    0
20    61    0
20    62    0
20    63    0
20    64    0
20    65    0
20    66    0
20    67    0
20    68    0
20    69    0
20    70    0
20    71    0
20    72    0
20    73    0
20    74    0
20    75    0
20    76    0
20    77    0
20    78    0
20    79    0
20    80    0
20    81    0
20    82    0
20    83    0
20    84    0
21    0    0
21    1    0
21    2    0
21    3    0
21    4    0
21    5    0
21    6    0
21    7    0
21    8    0
21    9    0
21    10    0
21    11    0
21    12    0
21    13    0
21    14    0
21    15    0
21    16    0
21    17    0
21    18    0
21    19    0
21    20    0
21    21    0.3213661429326748
21    22    0.1652966494730208
21    23    0.07951127809792524
21    24    0.01242912629822968
21    25    -0.007487473165383562
21    26    -0.02922779221989913
21    27    -0.03752735949092312
21    28    -0.04689809759292984
21    29    0.1304325395540218
21    30    0.01338444422071916
21    31    0.02803947020947817
21    32    0.01734285243946943
21    33    0.02055907334943186
21    34    0.00761238376799156
21    35    -0.008146742147800978
21    36    0.01875899371589185
21    37    0.05555223915871466
21    38    0.04151303979597287
21    39    0.01637228917752509
21    40    0.002896754365792731
21    41    -0.003392765545868315
21    42    -0.001334913085884182
21    43    -0.00131264908486628
21    44    0
21    45    0
21    46    0
21    47    0
21    48    0
21    49    0
21    50    0
21    51    0
21    52    0
21    53    0
21    54    0
21    55    0
21    56    0
21    57    0
21    58    0
21    59    0
21    60    0
21    61    0
21    62    0
21    63    0
21    64    0
21    65    0
21    66    0
21    67    0
21    68    0
21    69    0
21    70    0
21    71    0
21    72    0
21    73    0
21    74    0
21    75    0
21    76    0
21    77    0
21    78    0
21    79    0
21    80    0
21    81    0
21    82    0
21    83    0
21    84    0
22    0    0
22    1    0
22    2    0
22    3    0
22    4    0
22    5    0
22    6    0
22    7    0
22    8    0
22    9    0
22    10    0
22    11    0
22    12    0
22    13    0
22    14    0
22    15    0
22    16    0
22    17    0
22    18    0
22    19    0
22    20    0
22    21    0.2480017669513472
22    22    0.1830682296349551
22    23    0.1236461392545607
22    24    0.02636255615652772
22    25    -0.003907644189894199
22    26    -0.02813736523239641
22    27    -0.03417698785051471
22    28    -0.0302080150868278
22    29    0.1346658429283707
22    30    0.02582291234648437
22    31    0.0275646842092101
22    32    0.01058066972836968
22    33    0.01783817472460214
22    34    0.02270787012821529
22    35    0.0203078614831611
22    36    0.0167293061313103
22    37    0.03560411879880121
22    38    0.03988477594248252
22    39    0.0255637743139232
22    40    0.006783327989978716
22    41    -0.0005934020555287134
22    42    -0.0005032377412135247
22    43    -0.004792665567947552
22    44    0
22    45    0
22    46    0
22    47    0
22    48    0
22    49    0
22    50    0
22    51    0
22    52    0
22    53    0
22    54    0
22    55    0
22    56    0
22    57    0
22    58    0
22    59    0
22    60    0
22    61    0
22    62    0
22    63    0
22    64    0
22    65    0
22    66    0
22    67    0
22    68    0
22    69    0
22    70    0
22    71    0
22    72    0
22    73    0
22    74    0
22    75    0
22    76    0
22    77    0
22    78    0
22    79    0
22    80    0
22    81    0
22    82    0
22    83    0
22    84    0
23    0    0
23    1    0
23    2    0
23    3    0
23    4    0
23    5    0
23    6    0
23    7    0
23    8    0
23    9    0
23    10    0
23    11    0
23    12    0
23    13    0
23    14    0
23    15    0
23    16    0
23    17    0
23    18    0
23    19    0
23    20    0
23    21    0.1450993119797204
23    22    0.1306333122702199
23    23    0.138457600332913
23    24    0.0481627702829428
23    25    0.0244290799528244
23    26    0.001488718953623902
23    27    -0.01438513438915834
23    28    -0.003609221435908694
23    29    0.1247781484998995
23    30    0.03974109012415283
23    31    0.01553747885191115
23    32    0.0102347700012615
23    33    0.02478446975874249
23    34    0.03937157833570382
23    35    0.04637631500008865
23    36    0.01569587086123647
23    37    0.01604073060298106
23    38    0.0263702572483453
23    39    0.02608960940415272
23    40    0.01673627696436597
23    41    0.004596575505274814
23    42    -0.002560517485107994
23    43    -0.005170161275600549
23    44    0
23    45    0
23    46    0
23    47    0
23    48    0
23    49    0
23    50    0
23    51    0
23    52    0
23    53    0
23    54    0
23    55    0
23    56    0
23    57    0
23    58    0
23    59    0
23    60    0
23    61    0
23    62    0
23    63    0
23    64    0
23    65    0
23    66    0
23    67    0
23    68    0
23    69    0
23    70    0
23    71    0
23    72    0
23    73    0
23    74    0
23    75    0
23    76    0
23    77    0
23    78    0
23    79    0
23    80    0
23    81    0
23    82    0
23    83    0
23    84    0
24    0    0
24    1    0
24    2    0
24    3    0
24    4    0
24    5    0
24    6    0
24    7    0
24    8    0
24    9    0
24    10    0
24    11    0
24    12    0
24    13    0
24    14    0
24    15    0
24    16    0
24    17    0
24    18    0
24    19    0
24    20    0
24    21    0.08664442031295039
24    22    0.02704769472620683
24    23    0.08321968558448134
24    24    0.06038246420939686
24    25    0.07363109942525625
24    26    0.06933690838195616
24    27    0.02986308037361596
24    28    0.02222624462592648
24    29    0.1057470343694149
24    30    0.04331492137134774
24    31    0.01581733010243624
24    32    0.02214693219502806
24    33    0.03837103126352304
24    34    0.05001478014673921
24    35    0.06095265505064162
24    36    0.02145884019410005
24    37    0.008521739913703641
24    38    0.00799202835696633
24    39    0.01568668892286951
24    40    0.02082029584562406
24    41    0.0164411567238858
24    42    -0.001379645578708733
24    43    -0.005104019128339132
24    44    0
24    45    0
24    46    0
24    47    0
24    48    0
24    49    0
24    50    0
24    51    0
24    52    0
24    53    0
24    54    0
24    55    0
24    56    0
24    57    0
24    58    0
24    59    0
24    60    0
24    61    0
24    62    0
24    63    0
24    64    0
24    65    0
24    66    0
24    67    0
24    68    0
24    69    0
24    70    0
24    71    0
24    72    0
24    73    0
24    74    0
24    75    0
24    76    0
24    77    0
24    78    0
24    79    0
24    80    0
24    81    0
24    82    0
24    83    0
24    84    0
25    0    0
25    1    0
25    2    0
25    3    0
25    4    0
25    5    0
25    6    0
25    7    0
25    8    0
25    9    0
25    10    0
25    11    0
25    12    0
25    13    0
25    14    0
25    15    0
25    16    0
25    17    0
25    18    0
25    19    0
25    20    0
25    21    0.05141255601483863
25    22    -0.08256096329569118
25    23    -0.01315391479874961
25    24    0.05044898675259901
25    25    0.1119035379233537
25    26    0.1450529257126618
25    27    0.0948028066632105
25    28    0.06036565426620655
25    29    0.06450500341452425
25    30    0.04413181964628166
25    31    0.0414161502449133
25    32    0.03729415918132872
25    33    0.04655897299744538
25    34    0.05358400709155831
25    35    0.06988140789690078
25    36    0.02922168559962302
25    37    0.0060189453579369
25    38    -0.006562587368534878
25    39    0.0003840055396722164
25    40    0.01275533710577292
25    41    0.02894533521248377
25    42    0.007112482293450739
25    43    -0.005014491711335722
25    44    0
25    45    0
25    46    0
25    47    0
25    48    0
25    49    0
25    50    0
25    51    0
25    52    0
25    53    0
25    54    0
25    55    0
25    56    0
25    57    0
25    58    0
25    59    0
25    60    0
25    61    0
25    62    0
25    63    0
25    64    0
25    65    0
25    66    0
25    67    0
25    68    0
25    69    0
25    70    0
25    71    0
25    72    0
25    73    0
25    74    0
25    75    0
25    76    0
25    77    0
25    78    0
25    79    0
25    80    0
25    81    0
25    82    0
25    83    0
25    84    0
26    0    0
26    1    0
26    2    0
26    3    0
26    4    0
26    5    0
26    6    0
26    7    0
26    8    0
26    9    0
26    10    0
26    11    0
26    12    0
26    13    0
26    14    0
26    15    0
26    16    0
26    17    0
26    18    0
26    19    0
26    20    0
26    21    0.01035367030999623
26    22    -0.1595460458192974
26    23    -0.09593445107020671
26    24    0.02565109553688671
26    25    0.1172187972333631
26    26    0.1933370819097036
26    27    0.1656697059006547
26    28    0.1299329794201185
26    29    0.0008187438616005238
26    30    0.05943257468607044
26    31    0.08861718650223338
26    32    0.04950669121535611
26    33    0.04584261584750493
26    34    0.05486918574752053
26    35    0.08102444363976247
26    36    0.03498188427693094
26    37    0.002424616217467701
26    38    -0.01298618681903463
26    39    -0.009891866415273398
26    40    -0.002018742779910099
26    41    0.03252753314518486
26    42    0.01936426202883013
26    43    -0.001352673785731895
26    44    0
26    45    0
26    46    0
26    47    0
26    48    0
26    49    0
26    50    0
26    51    0
26    52    0
26    53    0
26    54    0
26    55    0
26    56    0
26    57    0
26    58    0
26    59    0
26    60    0
26    61    0
26    62    0
26    63    0
26    64    0
26    65    0
26    66    0
26    67    0
26    68    0
26    69    0
26    70    0
26    71    0
26    72    0
26    73    0
26    74    0
26    75    0
26    76    0
26    77    0
26    78    0
26    79    0
26    80    0
26    81    0
26    82    0
26    83    0
26    84    0
27    0    0
27    1    0
27    2    0
27    3    0
27    4    0
27    5    0
27    6    0
27    7    0
27    8    0
27    9    0
27    10    0
27    11    0
27    12    0
27    13    0
27    14    0
27    15    0
27    16    0
27    17    0
27    18    0
27    19    0
27    20    0
27    21    -0.04733447675243951
27    22    -0.2006634496501647
27    23    -0.1356832109740935
27    24    0.001171747360785957
27    25    0.09548265881312545
27    26    0.1946459279424744
27    27    0.2180084213032387
27    28    0.2368926968920277
27    29    -0.07763165220239898
27    30    0.09873110533953877
27    31    0.1376400441695296
27    32    0.05789263791302801
27    33    0.04048031460479251
27    34    0.05511596812721109
27    35    0.09333929775675642
27    36    0.04064827536421944
27    37    -0.001936689470312558
27    38    -0.01839617602672661
27    39    -0.0127498041074432
27    40    -0.009713127026770962
27    41    0.02445358403929276
27    42    0.02311823899435694
27    43    0.01129922801919747
27    44    0
27    45    0
27    46    0
27    47    0
27    48    0
27    49    0
27    50    0
27    51    0
27    52    0
27    53    0
27    54    0
27    55    0
27    56    0
27    57    0
27    58    0
27    59    0
27    60    0
27    61    0
27    62    0
27    63    0
27    64    0
27    65    0
27    66    0
27    67    0
27    68    0
27    69    0
27    70    0
27    71    0
27    72    0
27    73    0
27    74    0
27    75    0
27    76    0
27    77    0
27    78    0
27    79    0
27    80    0
27    81    0
27    82    0
27    83    0
27    84    0
28    0    0
28    1    0
28    2    0
28    3    0
28    4    0
28    5    0
28    6    0
28    7    0
28    8    0
28    9    0
28    10    0
28    11    0
28    12    0
28    13    0
28    14    0
28    15    0
28    16    0
28    17    0
28    18    0
28    19    0
28    20    0
28    21    -0.1020239522913471
28    22    -0.2282232876750641
28    23    -0.148734751608572
28    24    -0.01139778170909267
28    25    0.07733521585760172
28    26    0.1800791342684533
28    27    0.2467383746552514
28    28    0.3521016723752837
28    29    -0.1455370883923024
28    30    0.1480518115131417
28    31    0.1733325047462131
28    32    0.06711485575942788
28    33    0.03905964229488745
28    34    0.05622934218990849
28    35    0.107054383479408
28    36    0.0492854873809847
28    37    -0.005826660104503389
28    38    -0.02620623688198975
28    39    -0.01302393295190996
28    40    -0.007002317124715773
28    41    0.01659225237017381
28    42    0.01425738466787152
28    43    0.02935263173276326
28    44    0
28    45    0
28    46    0
28    47    0
28    48    0
28    49    0
28    50    0
28    51    0
28    52    0
28    53    0
28    54    0
28    55    0
28    56    0
28    57    0
28    58    0
28    59    0
28    60    0
28    61    0
28    62    0
28    63    0
28    64    0
28    65    0
28    66    0
28    67    0
28    68    0
28    69    0
28    70    0
28    71    0
28    72    0
28    73    0
28    74    0
28    75    0
28    76    0
28    77    0
28    78    0
28    79    0
28    80    0
28    81    0
28    82    0
28    83    0
28    84    0
29    0    0
29    1    0
29    2    0
29    3    0
29    4    0
29    5    0
29    6    0
29    7    0
29    8    0
29    9    0
29    10    0
29    11    0
29    12    0
29    13    0
29    14    0
29    15    0
29    16    0
29    17    0
29    18    0
29    19    0
29    20    0
29    21    0.1473121598755824
29    22    0.01688889860088238
29    23    0.01549775539388065
29    24    0.01104237603431102
29    25    0.015991785483493
29    26    0.01617615028953878
29    27    0.005547999880946008
29    28    -0.0005639620067086071
29    29    0.4979290007686359
29    30    0.2009896324307192
29    31    0.1347028679956566
29    32    0.03607911569270073
29    33    0.01313633778772783
29    34    0.003073894913541153
29    35    -0.006033209021552466
29    36    -0.02117329184693517
29    37    -0.007533556876296643
29    38    0.008494595633237623
29    39    -0.004428686472238041
29    40    -0.007236101802845951
29    41    -0.005161858367500827
29    42    -0.0118364764348371
29    43    -0.01796402050240431
29    44    0
29    45    0
29    46    0
29    47    0
29    48    0
29    49    0
29    50    0
29    51    0
29    52    0
29    53    0
29    54    0
29    55    0
29    56    0
29    57    0
29    58    0
29    59    0
29    60    0
29    61    0
29    62    0
29    63    0
29    64    0
29    65    0
29    66    0
29    67    0
29    68    0
29    69    0
29    70    0
29    71    0
29    72    0
29    73    0
29    74    0
29    75    0
29    76    0
29    77    0
29    78    0
29    79    0
29    80    0
29    81    0
29    82    0
29    83    0
29    84    0
30    0    0
30    1    0
30    2    0
30    3    0
30    4    0
30    5    0
30    6    0
30    7    0
30    8    0
30    9    0
30    10    0
30    11    0
30    12    0
30    13    0
30    14    0
30    15    0
30    16    0
30    17    0
30    18    0
30    19    0
30    20    0
30    21    0.142513202252303
30    22    0.0249825468781637
30    23    0.01444556806745823
30    24    0.005809315462101949
30    25    0.009545820365019608
30    26    0.01096171650715405
30    27    0.00847522147159907
30    28    0.01198703732006834
30    29    0.3655830034476821
30    30    0.2224269884172827
30    31    0.1909265840949956
30    32    0.05564371925720479
30    33    0.02380627825914416
30    34    0.01301899035752285
30    35    0.006886409770231694
30    36    -0.005547672117245384
30    37    0.0006737162038916722
30    38    -0.00147936811845284
30    39    -0.01643622279516421
30    40    -0.01032087234489154
30    41    0.002277261250128504
30    42    -0.008587697528128047
30    43    -0.01907349690009141
30    44    0
30    45    0
30    46    0
30    47    0
30    48    0
30    49    0
30    50    0
30    51    0
30    52    0
30    53    0
30    54    0
30    55    0
30    56    0
30    57    0
30    58    0
30    59    0
30    60    0
30    61    0
30    62    0
30    63    0
30    64    0
30    65    0
30    66    0
30    67    0
30    68    0
30    69    0
30    70    0
30    71    0
30    72    0
30    73    0
30    74    0
30    75    0
30    76    0
30    77    0
30    78    0
30    79    0
30    80    0
30    81    0
30    82    0
30    83    0
30    84    0
31    0    0
31    1    0
31    2    0
31    3    0
31    4    0
31    5    0
31    6    0
31    7    0
31    8    0
31    9    0
31    10    0
31    11    0
31    12    0
31    13    0
31    14    0
31    15    0
31    16    0
31    17    0
31    18    0
31    19    0
31    20    0
31    21    0.1384267702997022
31    22    0.03335726901423186
31    23    0.0062414925378107
31    24    6.048905925126746e-05
31    25    0.007061812262691092
31    26    0.01426619262565509
31    27    0.01508513051157934
31    28    0.01758151811736752
31    29    0.2208999179420061
31    30    0.1875821319481474
31    31    0.2427012974221725
31    32    0.09249586828809697
31    33    0.05787711051380029
31    34    0.04416920199582819
31    35    0.02883950324030593
31    36    0.007663174270419404
31    37    0.008257621819211636
31    38    -0.0008223691329476424
31    39    -0.01944826253748033
31    40    -0.01814985573582817
31    41    -0.005146998802956659
31    42    -0.006712372647598386
31    43    -0.009647107355704065
31    44    0
31    45    0
31    46    0
31    47    0
31    48    0
31    49    0
31    50    0
31    51    0
31    52    0
31    53    0
31    54    0
31    55    0
31    56    0
31    57    0
31    58    0
31    59    0
31    60    0
31    61    0
31    62    0
31    63    0
31    64    0
31    65    0
31    66    0
31    67    0
31    68    0
31    69    0
31    70    0
31    71    0
31    72    0
31    73    0
31    74    0
31    75    0
31    76    0
31    77    0
31    78    0
31    79    0
31    80    0
31    81    0
31    82    0
31    83    0
31    84    0
32    0    0
32    1    0
32    2    0
32    3    0
32    4    0
32    5    0
32    6    0
32    7    0
32    8    0
32    9    0
32    10    0
32    11    0
32    12    0
32    13    0
32    14    0
32    15    0
32    16    0
32    17    0
32    18    0
32    19    0
32    20    0
32    21    0.1267814261591411
32    22    0.03079827462715912
32    23    0.006482102024165215
32    24    0.002992205227201339
32    25    0.01263145297343726
32    26    0.01950724068228737
32    27    0.01458631045534275
32    28    0.01878304871934233
32    29    0.1139812173278187
32    30    0.1234874667134136
32    31    0.2159291706921067
32    32    0.1244436482884339
32    33    0.1145784566615475
32    34    0.09463033726206049
32    35    0.05518795534590026
32    36    0.01831246568326605
32    37    0.01963943454029504
32    38    0.01171449938556179
32    39    -0.01522205409128219
32    40    -0.02464609631715575
32    41    -0.01407189387100516
32    42    -0.008674375123518985
32    43    0.001569085208757315
32    44    0
32    45    0
32    46    0
32    47    0
32    48    0
32    49    0
32    50    0
32    51    0
32    52    0
32    53    0
32    54    0
32    55    0
32    56    0
32    57    0
32    58    0
32    59    0
32    60    0
32    61    0
32    62    0
32    63    0
32    64    0
32    65    0
32    66    0
32    67    0
32    68    0
32    69    0
32    70    0
32    71    0
32    72    0
32    73    0
32    74    0
32    75    0
32    76    0
32    77    0
32    78    0
32    79    0
32    80    0
32    81    0
32    82    0
32    83    0
32    84    0
33    0    0
33    1    0
33    2    0
33    3    0
33    4    0
33    5    0
33    6    0
33    7    0
33    8    0
33    9    0
33    10    0
33    11    0
33    12    0
33    13    0
33    14    0
33    15    0
33    16    0
33    17    0
33    18    0
33    19    0
33    20    0
33    21    0.0948229404821177
33    22    0.03675799006305169
33    23    0.01960558370046783
33    24    0.007462556142854737
33    25    0.01722588089978672
33    26    0.02246241228931467
33    27    0.01237238814792363
33    28    0.01691105281861383
33    29    0.03880913522152696
33    30    0.06280132100073388
33    31    0.1535909241138143
33    32    0.12490217256709
33    33    0.1493691975265392
33    34    0.1393542607620475
33    35    0.09291892271721736
33    36    0.0390493993400014
33    37    0.03871288819937035
33    38    0.02576129407680128
33    39    -0.009023309474287089
33    40    -0.02197623846586794
33    41    -0.01185234110744204
33    42    -0.007676050488953479
33    43    0.0004236743479850702
33    44    0
33    45    0
33    46    0
33    47    0
33    48    0
33    49    0
33    50    0
33    51    0
33    52    0
33    53    0
33    54    0
33    55    0
33    56    0
33    57    0
33    58    0
33    59    0
33    60    0
33    61    0
33    62    0
33    63    0
33    64    0
33    65    0
33    66    0
33    67    0
33    68    0
33    69    0
33    70    0
33    71    0
33    72    0
33    73    0
33    74    0
33    75    0
33    76    0
33    77    0
33    78    0
33    79    0
33    80    0
33    81    0
33    82    0
33    83    0
33    84    0
34    0    0
34    1    0
34    2    0
34    3    0
34    4    0
34    5    0
34    6    0
34    7    0
34    8    0
34    9    0
34    10    0
34    11    0
34    12    0
34    13    0
34    14    0
34    15    0
34    16    0
34    17    0
34    18    0
34    19    0
34    20    0
34    21    0.0564119151677005
34    22    0.05696313155931421
34    23    0.03769512251892593
34    24    0.008751427547394997
34    25    0.01760696954806917
34    26    0.02316360459008138
34    27    0.01153951355809113
34    28    0.01515158919573878
34    29    -0.01626858344388893
34    30    0.02312627361970954
34    31    0.107238409211277
34    32    0.1008620181455626
34    33    0.1394918165096897
34    34    0.1550232372974278
34    35    0.1414429059659597
34    36    0.07899060662748525
34    37    0.06818134559580358
34    38    0.04046699428727152
34    39    6.133900751592591e-05
34    40    -0.009608497857698239
34    41    0.00223440660192864
34    42    -0.004688272230850998
34    43    -0.01162147118884604
34    44    0
34    45    0
34    46    0
34    47    0
34    48    0
34    49    0
34    50    0
34    51    0
34    52    0
34    53    0
34    54    0
34    55    0
34    56    0
34    57    0
34    58    0
34    59    0
34    60    0
34    61    0
34    62    0
34    63    0
34    64    0
34    65    0
34    66    0
34    67    0
34    68    0
34    69    0
34    70    0
34    71    0
34    72    0
34    73    0
34    74    0
34    75    0
34    76    0
34    77    0
34    78    0
34    79    0
34    80    0
34    81    0
34    82    0
34    83    0
34    84    0
35    0    0
35    1    0
35    2    0
35    3    0
35    4    0
35    5    0
35    6    0
35    7    0
35    8    0
35    9    0
35    10    0
35    11    0
35    12    0
35    13    0
35    14    0
35    15    0
35    16    0
35    17    0
35    18    0
35    19    0
35    20    0
35    21    0.04038422906160122
35    22    0.06891291905049002
35    23    0.0465235730735003
35    24    0.008270283604360884
35    25    0.01743678507773438
35    26    0.0224551954488561
35    27    0.009615138311346527
35    28    0.01438757867072127
35    29    -0.0545622491335962
35    30    0.002597793951281346
35    31    0.07601800074917264
35    32    0.06740532903495478
35    33    0.09608300020045135
35    34    0.1296100654799375
35    35    0.1680348312656861
35    36    0.1246648008091142
35    37    0.1118400933482917
35    38    0.06513452197395964
35    39    0.01642900241131429
35    40    0.008054255747993011
35    41    0.01875986456434475
35    42    -0.002729616026044823
35    43    -0.0213323250573012
35    44    0
35    45    0
35    46    0
35    47    0
35    48    0
35    49    0
35    50    0
35    51    0
35    52    0
35    53    0
35    54    0
35    55    0
35    56    0
35    57    0
35    58    0
35    59    0
35    60    0
35    61    0
35    62    0
35    63    0
35    64    0
35    65    0
35    66    0
35    67    0
35    68    0
35    69    0
35    70    0
35    71    0
35    72    0
35    73    0
35    74    0
35    75    0
35    76    0
35    77    0
35    78    0
35    79    0
35    80    0
35    81    0
35    82    0
35    83    0
35    84    0
36    0    0
36    1    0
36    2    0
36    3    0
36    4    0
36    5    0
36    6    0
36    7    0
36    8    0
36    9    0
36    10    0
36    11    0
36    12    0
36    13    0
36    14    0
36    15    0
36    16    0
36    17    0
36    18    0
36    19    0
36    20    0
36    21    0.06186177095514722
36    22    0.05923346988856792
36    23    0.04340134421727271
36    24    0.009474616188526852
36    25    0.01923345440081903
36    26    0.02177661993118818
36    27    0.007862487898819381
36    28    0.01292097827172256
36    29    -0.06686928826093208
36    30    -0.01297732283273945
36    31    0.04371755900501739
36    32    0.04123555639671395
36    33    0.05844782889471389
36    34    0.08721141918067588
36    35    0.1442798203788698
36    36    0.1492683734759339
36    37    0.1680849142940133
36    38    0.1127841366105713
36    39    0.04614663232496241
36    40    0.02418658092210535
36    41    0.02615047599101672
36    42    0.001177504578663502
36    43    -0.01800877929053968
36    44    0
36    45    0
36    46    0
36    47    0
36    48    0
36    49    0
36    50    0
36    51    0
36    52    0
36    53    0
36    54    0
36    55    0
36    56    0
36    57    0
36    58    0
36    59    0
36    60    0
36    61    0
36    62    0
36    63    0
36    64    0
36    65    0
36    66    0
36    67    0
36    68    0
36    69    0
36    70    0
36    71    0
36    72    0
36    73    0
36    74    0
36    75    0
36    76    0
36    77    0
36    78    0
36    79    0
36    80    0
36    81    0
36    82    0
36    83    0
36    84    0
37    0    0
37    1    0
37    2    0
37    3    0
37    4    0
37    5    0
37    6    0
37    7    0
37    8    0
37    9    0
37    10    0
37    11    0
37    12    0
37    13    0
37    14    0
37    15    0
37    16    0
37    17    0
37    18    0
37    19    0
37    20    0
37    21    0.08457108893344412
37    22    0.0468696075186017
37    23    0.04306964664283441
37    24    0.01159264007583261
37    25    0.01755985596537357
37    26    0.02088526485749753
37    27    0.008622978388302727
37    28    0.009195414502755739
37    29    -0.04771629605238559
37    30    -0.03847229691018583
37    31    0.004462215532839764
37    32    0.02389764737745281
37    33    0.03609289664746029
37    34    0.04814767944480991
37    35    0.09020100927591557
37    36    0.135415539094538
37    37    0.2026830516624614
37    38    0.1715619564274675
37    39    0.08939889591420069
37    40    0.04091753517423058
37    41    0.03260393204982392
37    42    0.01138654103124281
37    43    -0.004213294298097026
37    44    0
37    45    0
37    46    0
37    47    0
37    48    0
37    49    0
37    50    0
37    51    0
37    52    0
37    53    0
37    54    0
37    55    0
37    56    0
37    57    0
37    58    0
37    59    0
37    60    0
37    61    0
37    62    0
37    63    0
37    64    0
37    65    0
37    66    0
37    67    0
37    68    0
37    69    0
37    70    0
37    71    0
37    72    0
37    73    0
37    74    0
37    75    0
37    76    0
37    77    0
37    78    0
37    79    0
37    80    0
37    81    0
37    82    0
37    83    0
37    84    0
38    0    0
38    1    0
38    2    0
38    3    0
38    4    0
38    5    0
38    6    0
38    7    0
38    8    0
38    9    0
38    10    0
38    11    0
38    12    0
38    13    0
38    14    0
38    15    0
38    16    0
38    17    0
38    18    0
38    19    0
38    20    0
38    21    0.08227851463743718
38    22    0.05044912700759596
38    23    0.05287174030672759
38    24    0.01428222776303301
38    25    0.01387677208913374
38    26    0.02008662899970659
38    27    0.009195979291689582
38    28    0.005893243604077725
38    29    -0.0170172885118518
38    30    -0.06684635779674863
38    31    -0.03118897994136205
38    32    0.0123115942478762
38    33    0.01927542856719811
38    34    0.02021612672979245
38    35    0.04805501829105197
38    36    0.1015279479324818
38    37    0.1946632652179687
38    38    0.2113668623351259
38    39    0.1346157021107501
38    40    0.06975274642900331
38    41    0.05753116223058896
38    42    0.03222171073866775
38    43    0.009854037482000422
38    44    0
38    45    0
38    46    0
38    47    0
38    48    0
38    49    0
38    50    0
38    51    0
38    52    0
38    53    0
38    54    0
38    55    0
38    56    0
38    57    0
38    58    0
38    59    0
38    60    0
38    61    0
38    62    0
38    63    0
38    64    0
38    65    0
38    66    0
38    67    0
38    68    0
38    69    0
38    70    0
38    71    0
38    72    0
38    73    0
38    74    0
38    75    0
38    76    0
38    77    0
38    78    0
38    79    0
38    80    0
38    81    0
38    82    0
38    83    0
38    84    0
39    0    0
39    1    0
39    2    0
39    3    0
39    4    0
39    5    0
39    6    0
39    7    0
39    8    0
39    9    0
39    10    0
39    11    0
39    12    0
39    13    0
39    14    0
39    15    0
39    16    0
39    17    0
39    18    0
39    19    0
39    20    0
39    21    0.07361158739513485
39    22    0.05275333607278299
39    23    0.06046647273615235
39    24    0.01875880994703039
39    25    0.01673576651228359
39    26    0.01984007499777363
39    27    0.007014821909251623
39    28    0.003686152034788392
39    29    -0.006431331668864004
39    30    -0.07170419587055221
39    31    -0.05254229636193486
39    32    -0.001406372626661323
39    33    -0.0001300300282309763
39    34    -0.0001313340471824631
39    35    0.02938154472212773
39    36    0.07191692251217319
39    37    0.1582992106050369
39    38    0.1984910318278708
39    39    0.1526276599179255
39    40    0.1180975510651479
39    41    0.1113043949953862
39    42    0.06389372290868778
39    43    0.02012036412634188
39    44    0
39    45    0
39    46    0
39    47    0
39    48    0
39    49    0
39    50    0
39    51    0
39    52    0
39    53    0
39    54    0
39    55    0
39    56    0
39    57    0
39    58    0
39    59    0
39    60    0
39    61    0
39    62    0
39    63    0
39    64    0
39    65    0
39    66    0
39    67    0
39    68    0
39    69    0
39    70    0
39    71    0
39    72    0
39    73    0
39    74    0
39    75    0
39    76    0
39    77    0
39    78    0
39    79    0
39    80    0
39    81    0
39    82    0
39    83    0
39    84    0
40    0    0
40    1    0
40    2    0
40    3    0
40    4    0
40    5    0
40    6    0
40    7    0
40    8    0
40    9    0
40    10    0
40    11    0
40    12    0
40    13    0
40    14    0
40    15    0
40    16    0
40    17    0
40    18    0
40    19    0
40    20    0
40    21    0.07873213577840943
40    22    0.04739960010920186
40    23    0.05768232912305393
40    24    0.02022408676930354
40    25    0.02499209739471553
40    26    0.02656056393243489
40    27    0.007801705876772758
40    28    -0.00186271122584003
40    29    -0.02305696968687698
40    30    -0.05351775704184547
40    31    -0.0621687308739638
40    32    -0.0147899187868461
40    33    -0.01637079496867955
40    34    -0.01442069015320158
40    35    0.02350211908196798
40    36    0.05262737337034196
40    37    0.120241262287891
40    38    0.1555518624081742
40    39    0.1390678956740885
40    40    0.1639326659860671
40    41    0.1855306799552636
40    42    0.1079399393129279
40    43    0.03476561062416295
40    44    0
40    45    0
40    46    0
40    47    0
40    48    0
40    49    0
40    50    0
40    51    0
40    52    0
40    53    0
40    54    0
40    55    0
40    56    0
40    57    0
40    58    0
40    59    0
40    60    0
40    61    0
40    62    0
40    63    0
40    64    0
40    65    0
40    66    0
40    67    0
40    68    0
40    69    0
40    70    0
40    71    0
40    72    0
40    73    0
40    74    0
40    75    0
40    76    0
40    77    0
40    78    0
40    79    0
40    80    0
40    81    0
40    82    0
40    83    0
40    84    0
41    0    0
41    1    0
41    2    0
41    3    0
41    4    0
41    5    0
41    6    0
41    7    0
41    8    0
41    9    0
41    10    0
41    11    0
41    12    0
41    13    0
41    14    0
41    15    0
41    16    0
41    17    0
41    18    0
41    19    0
41    20    0
41    21    0.09030905235704267
41    22    0.0454327186307637
41    23    0.04483700490163756
41    24    0.0141059098423284
41    25    0.02808545485095237
41    26    0.03883218026021495
41    27    0.01869683760014595
41    28    -0.01220601429668022
41    29    -0.04342253459617496
41    30    -0.04350416442321148
41    31    -0.0638199919485487
41    32    -0.01606007968803169
41    33    -0.01941867470304715
41    34    -0.02241588709875941
41    35    0.0108215909494902
41    36    0.03120345210481901
41    37    0.08776773678982863
41    38    0.1229104055892094
41    39    0.1152183268204681
41    40    0.1698536262119887
41    41    0.2407737923276727
41    42    0.1612558705892297
41    43    0.06601833379681921
41    44    0
41    45    0
41    46    0
41    47    0
41    48    0
41    49    0
41    50    0
41    51    0
41    52    0
41    53    0
41    54    0
41    55    0
41    56    0
41    57    0
41    58    0
41    59    0
41    60    0
41    61    0
41    62    0
41    63    0
41    64    0
41    65    0
41    66    0
41    67    0
41    68    0
41    69    0
41    70    0
41    71    0
41    72    0
41    73    0
41    74    0
41    75    0
41    76    0
41    77    0
41    78    0
41    79    0
41    80    0
41    81    0
41    82    0
41    83    0
41    84    0
42    0    0
42    1    0
42    2    0
42    3    0
42    4    0
42    5    0
42    6    0
42    7    0
42    8    0
42    9    0
42    10    0
42    11    0
42    12    0
42    13    0
42    14    0
42    15    0
42    16    0
42    17    0
42    18    0
42    19    0
42    20    0
42    21    0.1082692680865875
42    22    0.03966446862614248
42    23    0.03726011324761203
42    24    0.009184631991956849
42    25    0.02521361763137975
42    26    0.04317173497474869
42    27    0.03123890374263283
42    28    -0.01583016930817394
42    29    -0.04485140673932619
42    30    -0.06885521949152462
42    31    -0.06315159749647137
42    32    -0.001074506129953079
42    33    -0.007190709635324311
42    34    -0.02660810953966575
42    35    -0.0171726993721677
42    36    0.006792100488382857
42    37    0.07187616088049253
42    38    0.1171289993144455
42    39    0.1051874066397431
42    40    0.1556516411874327
42    41    0.2508288481767522
42    42    0.2101833869892289
42    43    0.1203809903599904
42    44    0
42    45    0
42    46    0
42    47    0
42    48    0
42    49    0
42    50    0
42    51    0
42    52    0
42    53    0
42    54    0
42    55    0
42    56    0
42    57    0
42    58    0
42    59    0
42    60    0
42    61    0
42    62    0
42    63    0
42    64    0
42    65    0
42    66    0
42    67    0
42    68    0
42    69    0
42    70    0
42    71    0
42    72    0
42    73    0
42    74    0
42    75    0
42    76    0
42    77    0
42    78    0
42    79    0
42    80    0
42    81    0
42    82    0
42    83    0
42    84    0
43    0    0
43    1    0
43    2    0
43    3    0
43    4    0
43    5    0
43    6    0
43    7    0
43    8    0
43    9    0
43    10    0
43    11    0
43    12    0
43    13    0
43    14    0
43    15    0
43    16    0
43    17    0
43    18    0
43    19    0
43    20    0
43    21    0.127342524319829
43    22    0.02890632833441487
43    23    0.0360176360263722
43    24    0.009827629721257836
43    25    0.02488107616954949
43    26    0.03994731165585108
43    27    0.03134756452345755
43    28    -0.008249914204498054
43    29    -0.03680243925191462
43    30    -0.1019772834551986
43    31    -0.06751845558756031
43    32    0.01922659849515185
43    33    0.008156653406331316
43    34    -0.03159220518136863
43    35    -0.04323859812575392
43    36    -0.01113515813631238
43    37    0.06955134549934883
43    38    0.1247553219291149
43    39    0.105061419744743
43    40    0.1464105496052071
43    41    0.2463190340786241
43    42    0.231514855651767
43    43    0.1752848970863852
43    44    0
43    45    0
43    46    0
43    47    0
43    48    0
43    49    0
43    50    0
43    51    0
43    52    0
43    53    0
43    54    0
43    55    0
43    56    0
43    57    0
43    58    0
43    59    0
43    60    0
43    61    0
43    62    0
43    63    0
43    64    0
43    65    0
43    66    0
43    67    0
43    68    0
43    69    0
43    70    0
43    71    0
43    72    0
43    73    0
43    74    0
43    75    0
43    76    0
43    77    0
43    78    0
43    79    0
43    80    0
43    81    0
43    82    0
43    83    0
43    84    0
44    0    0
44    1    0
44    2    0
44    3    0
44    4    0
44    5    0
44    6    0
44    7    0
44    8    0
44    9    0
44    10    0
44    11    0
44    12    0
44    13    0
44    14    0
44    15    0
44    16    0
44    17    0
44    18    0
44    19    0
44    20    0
44    21    0
44    22    0
44    23    0
44    24    0
44    25    0
44    26    0
44    27    0
44    28    0
44    29    0
44    30    0
44    31    0
44    32    0
44    33    0
44    34    0
44    35    0
44    36    0
44    37    0
44    38    0
44    39    0
44    40    0
44    41    0
44    42    0
44    43    0
44    44    0.3166562871192582
44    45    0.3099733671624563
44    46    0.2072871995260357
44    47    0.06816323856037343
44    48    0.03310096590575995
44    49    0.007686942430154886
44    50    0.006719027667713817
44    51    0.008861183618137147
44    52    0.008777739538345486
44    53    -0.01244147705438081
44    54    0.007801552645105403
44    55    0.02270782834966667
44    56    0.004411942725710105
44    57    -0.0009962837430066429
44    58    0.001669465571467299
44    59    -0.02015778826898895
44    60    -0.01221449308286537
44    61    0
44    62    0
44    63    0
44    64    0
44    65    0
44    66    0
44    67    0
44    68    0
44    69    0
44    70    0
44    71    0
44    72    0
44    73    0
44    74    0
44    75    0
44    76    0
44    77    0
44    78    0
44    79    0
44    80    0
44    81    0
44    82    0
44    83    0
44    84    0
45    0    0
45    1    0
45    2    0
45    3    0
45    4    0
45    5    0
45    6    0
45    7    0
45    8    0
45    9    0
45    10    0
45    11    0
45    12    0
45    13    0
45    14    0
45    15    0
45    16    0
45    17    0
45    18    0
45    19    0
45    20    0
45    21    0
45    22    0
45    23    0
45    24    0
45    25    0
45    26    0
45    27    0
45    28    0
45    29    0
45    30    0
45    31    0
45    32    0
45    33    0
45    34    0
45    35    0
45    36    0
45    37    0
45    38    0
45    39    0
45    40    0
45    41    0
45    42    0
45    43    0
45    44    0.2465848671563435
45    45    0.301043026141997
45    46    0.2315436537464848
45    47    0.0857758130368893
45    48    0.04904063195135677
45    49    0.02110449422616512
45    50    0.01666418943204917
45    51    0.01439431621110998
45    52    0.009601655452570412
45    53    -0.00741804504650645
45    54    0.0112461416865699
45    55    0.02050716129451757
45    56    -0.001460504274291452
45    57    -0.009782583227206487
45    58    -0.004584011148835998
45    59    -0.01453312615194591
45    60    -0.004647543853934621
45    61    0
45    62    0
45    63    0
45    64    0
45    65    0
45    66    0
45    67    0
45    68    0
45    69    0
45    70    0
45    71    0
45    72    0
45    73    0
45    74    0
45    75    0
45    76    0
45    77    0
45    78    0
45    79    0
45    80    0
45    81    0
45    82    0
45    83    0
45    84    0
46    0    0
46    1    0
46    2    0
46    3    0
46    4    0
46    5    0
46    6    0
46    7    0
46    8    0
46    9    0
46    10    0
46    11    0
46    12    0
46    13    0
46    14    0
46    15    0
46    16    0
46    17    0
46    18    0
46    19    0
46    20    0
46    21    0
46    22    0
46    23    0
46    24    0
46    25    0
46    26    0
46    27    0
46    28    0
46    29    0
46    30    0
46    31    0
46    32    0
46    33    0
46    34    0
46    35    0
46    36    0
46    37    0
46    38    0
46    39    0
46    40    0
46    41    0
46    42    0
46    43    0
46    44    0.1598314820730593
46    45    0.254716122377431
46    46    0.2506586895469809
46    47    0.1185689135527355
46    48    0.0802819994132733
46    49    0.04660520443576388
46    50    0.03601345892093377
46    51    0.02832499394571641
46    52    0.01665359437902225
46    53    0.001444992165488657
46    54    0.01444754075782839
46    55    0.01486606621620012
46    56    -0.01020530254754703
46    57    -0.02087435845169239
46    58    -0.0134097943737288
46    59    -0.0100248338203528
46    60    0.0095540170550521
46    61    0
46    62    0
46    63    0
46    64    0
46    65    0
46    66    0
46    67    0
46    68    0
46    69    0
46    70    0
46    71    0
46    72    0
46    73    0
46    74    0
46    75    0
46    76    0
46    77    0
46    78    0
46    79    0
46    80    0
46    81    0
46    82    0
46    83    0
46    84    0
47    0    0
47    1    0
47    2    0
47    3    0
47    4    0
47    5    0
47    6    0
47    7    0
47    8    0
47    9    0
47    10    0
47    11    0
47    12    0
47    13    0
47    14    0
47    15    0
47    16    0
47    17    0
47    18    0
47    19    0
47    20    0
47    21    0
47    22    0
47    23    0
47    24    0
47    25    0
47    26    0
47    27    0
47    28    0
47    29    0
47    30    0
47    31    0
47    32    0
47    33    0
47    34    0
47    35    0
47    36    0
47    37    0
47    38    0
47    39    0
47    40    0
47    41    0
47    42    0
47    43    0
47    44    0.0883318133855937
47    45    0.1899345905840164
47    46    0.2363171352844802
47    47    0.1437641119409818
47    48    0.1157140529685421
47    49    0.08358226459677098
47    50    0.07092094068502774
47    51    0.05639767630054848
47    52    0.03247134309640387
47    53    0.009828366724832449
47    54    0.01551230814948212
47    55    0.006970242917304859
47    56    -0.01957898060936714
47    57    -0.02843899981235154
47    58    -0.01697894342214568
47    59    -0.007534863070759457
47    60    0.02195869097340619
47    61    0
47    62    0
47    63    0
47    64    0
47    65    0
47    66    0
47    67    0
47    68    0
47    69    0
47    70    0
47    71    0
47    72    0
47    73    0
47    74    0
47    75    0
47    76    0
47    77    0
47    78    0
47    79    0
47    80    0
47    81    0
47    82    0
47    83    0
47    84    0
48    0    0
48    1    0
48    2    0
48    3    0
48    4    0
48    5    0
48    6    0
48    7    0
48    8    0
48    9    0
48    10    0
48    11    0
48    12    0
48    13    0
48    14    0
48    15    0
48    16    0
48    17    0
48    18    0
48    19    0
48    20    0
48    21    0
48    22    0
48    23    0
48    24    0
48    25    0
48    26    0
48    27    0
48    28    0
48    29    0
48    30    0
48    31    0
48    32    0
48    33    0
48    34    0
48    35    0
48    36    0
48    37    0
48    38    0
48    39    0
48    40    0
48    41    0
48    42    0
48    43    0
48    44    0.03418751475692261
48    45    0.1278246816291357
48    46    0.1856268743285909
48    47    0.138045268067799
48    48    0.1337752339095459
48    49    0.1195403532256023
48    50    0.1183921028641635
48    51    0.096094506472582
48    52    0.0537229441179079
48    53    0.01718078990961658
48    54    0.01663917333644349
48    55    0.00149138556298567
48    56    -0.02644735629291972
48    57    -0.03014727369736647
48    58    -0.01142425386206014
48    59    -0.002869779644242954
48    60    0.02376442784589017
48    61    0
48    62    0
48    63    0
48    64    0
48    65    0
48    66    0
48    67    0
48    68    0
48    69    0
48    70    0
48    71    0
48    72    0
48    73    0
48    74    0
48    75    0
48    76    0
48    77    0
48    78    0
48    79    0
48    80    0
48    81    0
48    82    0
48    83    0
48    84    0
49    0    0
49    1    0
49    2    0
49    3    0
49    4    0
49    5    0
49    6    0
49    7    0
49    8    0
49    9    0
49    10    0
49    11    0
49    12    0
49    13    0
49    14    0
49    15    0
49    16    0
49    17    0
49    18    0
49    19    0
49    20    0
49    21    0
49    22    0
49    23    0
49    24    0
49    25    0
49    26    0
49    27    0
49    28    0
49    29    0
49    30    0
49    31    0
49    32    0
49    33    0
49    34    0
49    35    0
49    36    0
49    37    0
49    38    0
49    39    0
49    40    0
49    41    0
49    42    0
49    43    0
49    44    0.002326475689187646
49    45    0.08263323592836969
49    46    0.1234968570643105
49    47    0.1089859845596948
49    48    0.1290711999463383
49    49    0.140868604867137
49    50    0.1651442328002304
49    51    0.1403505346388556
49    52    0.08115057589748176
49    53    0.02828532992134569
49    54    0.02195613410003716
49    55    0.002162265773222316
49    56    -0.0274738286389038
49    57    -0.02463570699183038
49    58    -0.0001803756968001835
49    59    0.002362256571359467
49    60    0.01560608326690271
49    61    0
49    62    0
49    63    0
49    64    0
49    65    0
49    66    0
49    67    0
49    68    0
49    69    0
49    70    0
49    71    0
49    72    0
49    73    0
49    74    0
49    75    0
49    76    0
49    77    0
49    78    0
49    79    0
49    80    0
49    81    0
49    82    0
49    83    0
49    84    0
50    0    0
50    1    0
50    2    0
50    3    0
50    4    0
50    5    0
50    6    0
50    7    0
50    8    0
50    9    0
50    10    0
50    11    0
50    12    0
50    13    0
50    14    0
50    15    0
50    16    0
50    17    0
50    18    0
50    19    0
50    20    0
50    21    0
50    22    0
50    23    0
50    24    0
50    25    0
50    26    0
50    27    0
50    28    0
50    29    0
50    30    0
50    31    0
50    32    0
50    33    0
50    34    0
50    35    0
50    36    0
50    37    0
50    38    0
50    39    0
50    40    0
50    41    0
50    42    0
50    43    0
50    44    -0.00886613033071626
50    45    0.04812759789638221
50    46    0.06573185673187254
50    47    0.07250608128379099
50    48    0.1055424063524697
50    49    0.1351970349787734
50    50    0.1851105135356192
50    51    0.1701419743694714
50    52    0.1121382895871648
50    53    0.04984700412023813
50    54    0.03704725991701707
50    55    0.012265582139662
50    56    -0.01919051269942429
50    57    -0.0124580699193757
50    58    0.009195505292154849
50    59    0.003692471058457159
50    60    0.004847264215641189
50    61    0
50    62    0
50    63    0
50    64    0
50    65    0
50    66    0
50    67    0
50    68    0
50    69    0
50    70    0
50    71    0
50    72    0
50    73    0
50    74    0
50    75    0
50    76    0
50    77    0
50    78    0
50    79    0
50    80    0
50    81    0
50    82    0
50    83    0
50    84    0
51    0    0
51    1    0
51    2    0
51    3    0
51    4    0
51    5    0
51    6    0
51    7    0
51    8    0
51    9    0
51    10    0
51    11    0
51    12    0
51    13    0
51    14    0
51    15    0
51    16    0
51    17    0
51    18    0
51    19    0
51    20    0
51    21    0
51    22    0
51    23    0
51    24    0
51    25    0
51    26    0
51    27    0
51    28    0
51    29    0
51    30    0
51    31    0
51    32    0
51    33    0
51    34    0
51    35    0
51    36    0
51    37    0
51    38    0
51    39    0
51    40    0
51    41    0
51    42    0
51    43    0
51    44    -0.005494400829775259
51    45    0.02084260771516711
51    46    0.02568891116243321
51    47    0.04682987673731986
51    48    0.08160928305005655
51    49    0.1124322939795093
51    50    0.1710333562878077
51    51    0.1757211361764348
51    52    0.143647417477041
51    53    0.08786272528959671
51    54    0.07080800022231415
51    55    0.03685103925090516
51    56    -0.001435570797184482
51    57    0.001038259746565018
51    58    0.01084235644520959
51    59    -0.000416688148106914
51    60    -0.0001802953338483348
51    61    0
51    62    0
51    63    0
51    64    0
51    65    0
51    66    0
51    67    0
51    68    0
51    69    0
51    70    0
51    71    0
51    72    0
51    73    0
51    74    0
51    75    0
51    76    0
51    77    0
51    78    0
51    79    0
51    80    0
51    81    0
51    82    0
51    83    0
51    84    0
52    0    0
52    1    0
52    2    0
52    3    0
52    4    0
52    5    0
52    6    0
52    7    0
52    8    0
52    9    0
52    10    0
52    11    0
52    12    0
52    13    0
52    14    0
52    15    0
52    16    0
52    17    0
52    18    0
52    19    0
52    20    0
52    21    0
52    22    0
52    23    0
52    24    0
52    25    0
52    26    0
52    27    0
52    28    0
52    29    0
52    30    0
52    31    0
52    32    0
52    33    0
52    34    0
52    35    0
52    36    0
52    37    0
52    38    0
52    39    0
52    40    0
52    41    0
52    42    0
52    43    0
52    44    0.004459707852220163
52    45    -0.0003890819207299501
52    46    0.003272085930802859
52    47    0.02996042048471281
52    48    0.05983868207840715
52    49    0.07942797381110722
52    50    0.1240693008221569
52    51    0.1476107971830061
52    52    0.1575713934507803
52    53    0.1313238830989576
52    54    0.1214374737392063
52    55    0.07875544626585906
52    56    0.02644228543067584
52    57    0.01267449676379329
52    58    0.005969627542071976
52    59    -0.005868249376362655
52    60    0.001578328192408662
52    61    0
52    62    0
52    63    0
52    64    0
52    65    0
52    66    0
52    67    0
52    68    0
52    69    0
52    70    0
52    71    0
52    72    0
52    73    0
52    74    0
52    75    0
52    76    0
52    77    0
52    78    0
52    79    0
52    80    0
52    81    0
52    82    0
52    83    0
52    84    0
53    0    0
53    1    0
53    2    0
53    3    0
53    4    0
53    5    0
53    6    0
53    7    0
53    8    0
53    9    0
53    10    0
53    11    0
53    12    0
53    13    0
53    14    0
53    15    0
53    16    0
53    17    0
53    18    0
53    19    0
53    20    0
53    21    0
53    22    0
53    23    0
53    24    0
53    25    0
53    26    0
53    27    0
53    28    0
53    29    0
53    30    0
53    31    0
53    32    0
53    33    0
53    34    0
53    35    0
53    36    0
53    37    0
53    38    0
53    39    0
53    40    0
53    41    0
53    42    0
53    43    0
53    44    0.01522490729985293
53    45    -0.01150562561815605
53    46    -0.00558568412088789
53    47    0.01546098319522571
53    48    0.03965788846107898
53    49    0.04893349535996094
53    50    0.06985667072876822
53    51    0.1001082511866116
53    52    0.1443368587861187
53    53    0.1597856207663426
53    54    0.1732737948259455
53    55    0.1326047873444622
53    56    0.06260163606930291
53    57    0.02444215935247485
53    58    0.004612514509062748
53    59    -0.006075743534893263
53    60    0.005718388936656993
53    61    0
53    62    0
53    63    0
53    64    0
53    65    0
53    66    0
53    67    0
53    68    0
53    69    0
53    70    0
53    71    0
53    72    0
53    73    0
53    74    0
53    75    0
53    76    0
53    77    0
53    78    0
53    79    0
53    80    0
53    81    0
53    82    0
53    83    0
53    84    0
54    0    0
54    1    0
54    2    0
54    3    0
54    4    0
54    5    0
54    6    0
54    7    0
54    8    0
54    9    0
54    10    0
54    11    0
54    12    0
54    13    0
54    14    0
54    15    0
54    16    0
54    17    0
54    18    0
54    19    0
54    20    0
54    21    0
54    22    0
54    23    0
54    24    0
54    25    0
54    26    0
54    27    0
54    28    0
54    29    0
54    30    0
54    31    0
54    32    0
54    33    0
54    34    0
54    35    0
54    36    0
54    37    0
54    38    0
54    39    0
54    40    0
54    41    0
54    42    0
54    43    0
54    44    0.02878255609539337
54    45    -0.01417521764233243
54    46    -0.01224207697669044
54    47    -0.0002611031668493524
54    48    0.01926850054587703
54    49    0.02619546530331718
54    50    0.03049387810460757
54    51    0.05705547188699711
54    52    0.1154288550678757
54    53    0.1585641108540585
54    54    0.1993458487777389
54    55    0.1801080491277389
54    56    0.1043349700921681
54    57    0.04780368586943951
54    58    0.02001678304077359
54    59    0.0003830840578302741
54    60    0.00893862362136133
54    61    0
54    62    0
54    63    0
54    64    0
54    65    0
54    66    0
54    67    0
54    68    0
54    69    0
54    70    0
54    71    0
54    72    0
54    73    0
54    74    0
54    75    0
54    76    0
54    77    0
54    78    0
54    79    0
54    80    0
54    81    0
54    82    0
54    83    0
54    84    0
55    0    0
55    1    0
55    2    0
55    3    0
55    4    0
55    5    0
55    6    0
55    7    0
55    8    0
55    9    0
55    10    0
55    11    0
55    12    0
55    13    0
55    14    0
55    15    0
55    16    0
55    17    0
55    18    0
55    19    0
55    20    0
55    21    0
55    22    0
55    23    0
55    24    0
55    25    0
55    26    0
55    27    0
55    28    0
55    29    0
55    30    0
55    31    0
55    32    0
55    33    0
55    34    0
55    35    0
55    36    0
55    37    0
55    38    0
55    39    0
55    40    0
55    41    0
55    42    0
55    43    0
55    44    0.04478377853229176
55    45    -0.0153095655987272
55    46    -0.02226491029432509
55    47    -0.01503773075819481
55    48    -0.0008278178574983031
55    49    0.01095601260021795
55    50    0.0127973292110255
55    51    0.03374706659815274
55    52    0.0900155419294606
55    53    0.1301541447319323
55    54    0.182908375383704
55    55    0.1987031614917214
55    56    0.142933239134436
55    57    0.0907088976673549
55    58    0.06028935872745933
55    59    0.01476948888011975
55    60    0.01315655675716698
55    61    0
55    62    0
55    63    0
55    64    0
55    65    0
55    66    0
55    67    0
55    68    0
55    69    0
55    70    0
55    71    0
55    72    0
55    73    0
55    74    0
55    75    0
55    76    0
55    77    0
55    78    0
55    79    0
55    80    0
55    81    0
55    82    0
55    83    0
55    84    0
56    0    0
56    1    0
56    2    0
56    3    0
56    4    0
56    5    0
56    6    0
56    7    0
56    8    0
56    9    0
56    10    0
56    11    0
56    12    0
56    13    0
56    14    0
56    15    0
56    16    0
56    17    0
56    18    0
56    19    0
56    20    0
56    21    0
56    22    0
56    23    0
56    24    0
56    25    0
56    26    0
56    27    0
56    28    0
56    29    0
56    30    0
56    31    0
56    32    0
56    33    0
56    34    0
56    35    0
56    36    0
56    37    0
56    38    0
56    39    0
56    40    0
56    41    0
56    42    0
56    43    0
56    44    0.05584420554805547
56    45    -0.01909148244885728
56    46    -0.03431449171330314
56    47    -0.02561925843474455
56    48    -0.01736258149321657
56    49    0.003568573243683204
56    50    0.01317765480780508
56    51    0.03061687052831985
56    52    0.07697149191517383
56    53    0.09007747344730888
56    54    0.13259713134903
56    55    0.1765075365910889
56    56    0.1618062941342941
56    57    0.1445467746525537
56    58    0.1253793752548518
56    59    0.04384759219828993
56    60    0.02408524740894791
56    61    0
56    62    0
56    63    0
56    64    0
56    65    0
56    66    0
56    67    0
56    68    0
56    69    0
56    70    0
56    71    0
56    72    0
56    73    0
56    74    0
56    75    0
56    76    0
56    77    0
56    78    0
56    79    0
56    80    0
56    81    0
56    82    0
56    83    0
56    84    0
57    0    0
57    1    0
57    2    0
57    3    0
57    4    0
57    5    0
57    6    0
57    7    0
57    8    0
57    9    0
57    10    0
57    11    0
57    12    0
57    13    0
57    14    0
57    15    0
57    16    0
57    17    0
57    18    0
57    19    0
57    20    0
57    21    0
57    22    0
57    23    0
57    24    0
57    25    0
57    26    0
57    27    0
57    28    0
57    29    0
57    30    0
57    31    0
57    32    0
57    33    0
57    34    0
57    35    0
57    36    0
57    37    0
57    38    0
57    39    0
57    40    0
57    41    0
57    42    0
57    43    0
57    44    0.05027565729687922
57    45    -0.02526670038059819
57    46    -0.04054660696419887
57    47    -0.0309793646883918
57    48    -0.02608897353638895
57    49    0.006093994044931605
57    50    0.02484114041726571
57    51    0.03750131638662424
57    52    0.06947835029859561
57    53    0.05210729959071614
57    54    0.07322741107782349
57    55    0.1260441206250107
57    56    0.1481811487028608
57    57    0.1803012260133983
57    58    0.1989424130078987
57    59    0.09656248142709956
57    60    0.0503518801779137
57    61    0
57    62    0
57    63    0
57    64    0
57    65    0
57    66    0
57    67    0
57    68    0
57    69    0
57    70    0
57    71    0
57    72    0
57    73    0
57    74    0
57    75    0
57    76    0
57    77    0
57    78    0
57    79    0
57    80    0
57    81    0
57    82    0
57    83    0
57    84    0
58    0    0
58    1    0
58    2    0
58    3    0
58    4    0
58    5    0
58    6    0
58    7    0
58    8    0
58    9    0
58    10    0
58    11    0
58    12    0
58    13    0
58    14    0
58    15    0
58    16    0
58    17    0
58    18    0
58    19    0
58    20    0
58    21    0
58    22    0
58    23    0
58    24    0
58    25    0
58    26    0
58    27    0
58    28    0
58    29    0
58    30    0
58    31    0
58    32    0
58    33    0
58    34    0
58    35    0
58    36    0
58    37    0
58    38    0
58    39    0
58    40    0
58    41    0
58    42    0
58    43    0
58    44    0.02190684032393619
58    45    -0.03526625754602719
58    46    -0.03226906745112501
58    47    -0.02795759467699099
58    48    -0.0227295171644073
58    49    0.01768591764266603
58    50    0.03667778694943991
58    51    0.04015135430381633
58    52    0.05828550309524871
58    53    0.026370649371529
58    54    0.03014265192905441
58    55    0.07646931811177637
58    56    0.1091689394961577
58    57    0.1746051561858621
58    58    0.2488414425242809
58    59    0.1670094875589712
58    60    0.1030906797532225
58    61    0
58    62    0
58    63    0
58    64    0
58    65    0
58    66    0
58    67    0
58    68    0
58    69    0
58    70    0
58    71    0
58    72    0
58    73    0
58    74    0
58    75    0
58    76    0
58    77    0
58    78    0
58    79    0
58    80    0
58    81    0
58    82    0
58    83    0
58    84    0
59    0    0
59    1    0
59    2    0
59    3    0
59    4    0
59    5    0
59    6    0
59    7    0
59    8    0
59    9    0
59    10    0
59    11    0
59    12    0
59    13    0
59    14    0
59    15    0
59    16    0
59    17    0
59    18    0
59    19    0
59    20    0
59    21    0
59    22    0
59    23    0
59    24    0
59    25    0
59    26    0
59    27    0
59    28    0
59    29    0
59    30    0
59    31    0
59    32    0
59    33    0
59    34    0
59    35    0
59    36    0
59    37    0
59    38    0
59    39    0
59    40    0
59    41    0
59    42    0
59    43    0
59    44    -0.01791338450857438
59    45    -0.05517471265920904
59    46    -0.01268089405493811
59    47    -0.01232246273139026
59    48    -0.008300344867166132
59    49    0.03103897554683499
59    50    0.03840087016578764
59    51    0.03321698578656651
59    52    0.04835839348379523
59    53    0.01797416886256542
59    54    0.00982922303956002
59    55    0.04603716684505343
59    56    0.07283450828981586
59    57    0.1473843319690786
59    58    0.260165717365453
59    59    0.2309636166901328
59    60    0.1910259787400719
59    61    0
59    62    0
59    63    0
59    64    0
59    65    0
59    66    0
59    67    0
59    68    0
59    69    0
59    70    0
59    71    0
59    72    0
59    73    0
59    74    0
59    75    0
59    76    0
59    77    0
59    78    0
59    79    0
59    80    0
59    81    0
59    82    0
59    83    0
59    84    0
60    0    0
60    1    0
60    2    0
60    3    0
60    4    0
60    5    0
60    6    0
60    7    0
60    8    0
60    9    0
60    10    0
60    11    0
60    12    0
60    13    0
60    14    0
60    15    0
60    16    0
60    17    0
60    18    0
60    19    0
60    20    0
60    21    0
60    22    0
60    23    0
60    24    0
60    25    0
60    26    0
60    27    0
60    28    0
60    29    0
60    30    0
60    31    0
60    32    0
60    33    0
60    34    0
60    35    0
60    36    0
60    37    0
60    38    0
60    39    0
60    40    0
60    41    0
60    42    0
60    43    0
60    44    -0.04630041068594437
60    45    -0.08415172963577788
60    46    0.001551825291244313
60    47    0.009032384899910539
60    48    0.009224904730217531
60    49    0.04129498261318076
60    50    0.03291662812989671
60    51    0.02447394788032398
60    52    0.04797104267345276
60    53    0.02022250978916418
60    54    0.001722279761452228
60    55    0.0329892176669091
60    56    0.05767297164129559
60    57    0.1357944847259205
60    58    0.2614026076189475
60    59    0.2744726312812418
60    60    0.2909278813167475
60    61    0
60    62    0
60    63    0
60    64    0
60    65    0
60    66    0
60    67    0
60    68    0
60    69    0
60    70    0
60    71    0
60    72    0
60    73    0
60    74    0
60    75    0
60    76    0
60    77    0
60    78    0
60    79    0
60    80    0
60    81    0
60    82    0
60    83    0
60    84    0
61    0    0
61    1    0
61    2    0
61    3    0
61    4    0
61    5    0
61    6    0
61    7    0
61    8    0
61    9    0
61    10    0
61    11    0
61    12    0
61    13    0
61    14    0
61    15    0
61    16    0
61    17    0
61    18    0
61    19    0
61    20    0
61    21    0
61    22    0
61    23    0
61    24    0
61    25    0
61    26    0
61    27    0
61    28    0
61    29    0
61    30    0
61    31    0
61    32    0
61    33    0
61    34    0
61    35    0
61    36    0
61    37    0
61    38    0
61    39    0
61    40    0
61    41    0
61    42    0
61    43    0
61    44    0
61    45    0
61    46    0
61    47    0
61    48    0
61    49    0
61    50    0
61    51    0
61    52    0
61    53    0
61    54    0
61    55    0
61    56    0
61    57    0
61    58    0
61    59    0
61    60    0
61    61    0.7708881561189525
61    62    0.1344107547967175
61    63    -0.1012376345016659
61    64    0.5455759682290076
61    65    0.02022410256411911
61    66    -0.03899583728943926
61    67    -0.008358713557993724
61    68    0.01888591042245723
61    69    0.1231396546894781
61    70    -0.007157375164939164
61    71    -0.002862229168999969
61    72    0.008799125242876127
61    73    0.01243684130692199
61    74    0.01173456734923435
61    75    0.009157530748226308
61    76    0.04813967231953686
61    77    0.2247017971129849
61    78    0.003037925799039008
61    79    0.001686835839521813
61    80    -0.006995940678564443
61    81    -0.01126382592787685
61    82    -0.008459805180769678
61    83    -0.004646366925826842
61    84    0.001522676607458429
62    0    0
62    1    0
62    2    0
62    3    0
62    4    0
62    5    0
62    6    0
62    7    0
62    8    0
62    9    0
62    10    0
62    11    0
62    12    0
62    13    0
62    14    0
62    15    0
62    16    0
62    17    0
62    18    0
62    19    0
62    20    0
62    21    0
62    22    0
62    23    0
62    24    0
62    25    0
62    26    0
62    27    0
62    28    0
62    29    0
62    30    0
62    31    0
62    32    0
62    33    0
62    34    0
62    35    0
62    36    0
62    37    0
62    38    0
62    39    0
62    40    0
62    41    0
62    42    0
62    43    0
62    44    0
62    45    0
62    46    0
62    47    0
62    48    0
62    49    0
62    50    0
62    51    0
62    52    0
62    53    0
62    54    0
62    55    0
62    56    0
62    57    0
62    58    0
62    59    0
62    60    0
62    61    0.2435674600472046
62    62    0.3441222952227953
62    63    0.4853212203240559
62    64    -0.5451911736626502
62    65    -0.005365952205601095
62    66    0.03296083532400639
62    67    -0.06797699387143233
62    68    -0.01378962236122255
62    69    0.1558493165192714
62    70    0.008276778797615656
62    71    -0.002433765756105677
62    72    -0.006767637581971677
62    73    -0.006907323442179548
62    74    0.01004978329207008
62    75    0.006279851683213445
62    76    0.01956915114317871
62    77    0.1978424543592748
62    78    -0.007417188473669693
62    79    -0.004302654583814226
62    80    0.006929810169839016
62    81    0.01016706304361622
62    82    0.008515663530841617
62    83    0.001733557398595329
62    84    -0.02033554679160518
63    0    0
63    1    0
63    2    0
63    3    0
63    4    0
63    5    0
63    6    0
63    7    0
63    8    0
63    9    0
63    10    0
63    11    0
63    12    0
63    13    0
63    14    0
63    15    0
63    16    0
63    17    0
63    18    0
63    19    0
63    20    0
63    21    0
63    22    0
63    23    0
63    24    0
63    25    0
63    26    0
63    27    0
63    28    0
63    29    0
63    30    0
63    31    0
63    32    0
63    33    0
63    34    0
63    35    0
63    36    0
63    37    0
63    38    0
63    39    0
63    40    0
63    41    0
63    42    0
63    43    0
63    44    0
63    45    0
63    46    0
63    47    0
63    48    0
63    49    0
63    50    0
63    51    0
63    52    0
63    53    0
63    54    0
63    55    0
63    56    0
63    57    0
63    58    0
63    59    0
63    60    0
63    61    -0.04168816797422014
63    62    0.1708540338457627
63    63    0.5075712068811943
63    64    -0.6703509773118982
63    65    0.01166486906195474
63    66    -0.007841135371145643
63    67    0.003847587128408543
63    68    -0.04192298389384518
63    69    0.08377938992188387
63    70    0.002909695199251255
63    71    -0.0003661285640108147
63    72    -0.0006416536694137717
63    73    -0.00464584676106345
63    74    -0.006426659104200106
63    75    0.0003923443885403442
63    76    0.02386562838247063
63    77    0.06891317446691619
63    78    -0.01077106621529696
63    79    7.598777254670496e-05
63    80    0.009262157466671174
63    81    0.01150813981718871
63    82    0.00994408770073528
63    83    0.006278105919247255
63    84    -0.01550132347573093
64    0    0
64    1    0
64    2    0
64    3    0
64    4    0
64    5    0
64    6    0
64    7    0
64    8    0
64    9    0
64    10    0
64    11    0
64    12    0
64    13    0
64    14    0
64    15    0
64    16    0
64    17    0
64    18    0
64    19    0
64    20    0
64    21    0
64    22    0
64    23    0
64    24    0
64    25    0
64    26    0
64    27    0
64    28    0
64    29    0
64    30    0
64    31    0
64    32    0
64    33    0
64    34    0
64    35    0
64    36    0
64    37    0
64    38    0
64    39    0
64    40    0
64    41    0
64    42    0
64    43    0
64    44    0
64    45    0
64    46    0
64    47    0
64    48    0
64    49    0
64    50    0
64    51    0
64    52    0
64    53    0
64    54    0
64    55    0
64    56    0
64    57    0
64    58    0
64    59    0
64    60    0
64    61    0.0111911420443526
64    62    -0.006134971881263305
64    63    -0.02265517893232113
64    64    0.06563142547872046
64    65    0.001721107288725574
64    66    -8.707041973953389e-06
64    67    -0.0007302994113572448
64    68    0.001035513547792642
64    69    -0.003180247830738842
64    70    0.001536816874949197
64    71    0.001414444358153983
64    72    0.002548095147501608
64    73    0.003520365223389105
64    74    0.003643196767871597
64    75    0.002933883188904264
64    76    0.003896066189749448
64    77    0.00265399578232751
64    78    0.0009319095262869796
64    79    0.0004177963441957576
64    80    0.0003745445738644354
64    81    0.0006027383759844032
64    82    0.0007818325777938881
64    83    0.001442370025059388
64    84    0.003333996655891677
65    0    0
65    1    0
65    2    0
65    3    0
65    4    0
65    5    0
65    6    0
65    7    0
65    8    0
65    9    0
65    10    0
65    11    0
65    12    0
65    13    0
65    14    0
65    15    0
65    16    0
65    17    0
65    18    0
65    19    0
65    20    0
65    21    0
65    22    0
65    23    0
65    24    0
65    25    0
65    26    0
65    27    0
65    28    0
65    29    0
65    30    0
65    31    0
65    32    0
65    33    0
65    34    0
65    35    0
65    36    0
65    37    0
65    38    0
65    39    0
65    40    0
65    41    0
65    42    0
65    43    0
65    44    0
65    45    0
65    46    0
65    47    0
65    48    0
65    49    0
65    50    0
65    51    0
65    52    0
65    53    0
65    54    0
65    55    0
65    56    0
65    57    0
65    58    0
65    59    0
65    60    0
65    61    -0.006249157067992677
65    62    -0.01485168835834019
65    63    0.04444612867897667
65    64    -0.03932805133829542
65    65    0.4903840092448149
65    66    0.1994575844634636
65    67    0.03818350405929733
65    68    -0.006383015739916446
65    69    0.1219924913323717
65    70    0.01149586382387489
65    71    -0.009661665983586391
65    72    -0.02978516123018734
65    73    -0.01401977856789491
65    74    0.004848173447669668
65    75    0.02744826256469757
65    76    0.07851915753365341
65    77    0.02791106022668731
65    78    -0.0390939868114367
65    79    -0.02089017026540745
65    80    -0.00307184212731704
65    81    0.01103056358288191
65    82    0.01397259657386133
65    83    0.007652529463304268
65    84    -0.04862619733030806
66    0    0
66    1    0
66    2    0
66    3    0
66    4    0
66    5    0
66    6    0
66    7    0
66    8    0
66    9    0
66    10    0
66    11    0
66    12    0
66    13    0
66    14    0
66    15    0
66    16    0
66    17    0
66    18    0
66    19    0
66    20    0
66    21    0
66    22    0
66    23    0
66    24    0
66    25    0
66    26    0
66    27    0
66    28    0
66    29    0
66    30    0
66    31    0
66    32    0
66    33    0
66    34    0
66    35    0
66    36    0
66    37    0
66    38    0
66    39    0
66    40    0
66    41    0
66    42    0
66    43    0
66    44    0
66    45    0
66    46    0
66    47    0
66    48    0
66    49    0
66    50    0
66    51    0
66    52    0
66    53    0
66    54    0
66    55    0
66    56    0
66    57    0
66    58    0
66    59    0
66    60    0
66    61    -0.03396250947372912
66    62    0.02833040073035703
66    63    -0.06570731465589344
66    64    0.05729817856535147
66    65    0.2382153136732334
66    66    0.3511714596637434
66    67    0.2533201078967824
66    68    0.1053685596710234
66    69    -0.1111026855540067
66    70    0.009946487081576454
66    71    0.008004180724809773
66    72    -0.0006468529633581255
66    73    0.01000869175129946
66    74    0.01781438645347453
66    75    0.02236833641075994
66    76    0.04075288740460082
66    77    0.07980026401970368
66    78    -0.01502620965587857
66    79    -0.01524190362466623
66    80    -0.003122290022737566
66    81    0.007752685268928165
66    82    0.009586738594696735
66    83    0.002263741662449827
66    84    -0.03600777044777928
67    0    0
67    1    0
67    2    0
67    3    0
67    4    0
67    5    0
67    6    0
67    7    0
67    8    0
67    9    0
67    10    0
67    11    0
67    12    0
67    13    0
67    14    0
67    15    0
67    16    0
67    17    0
67    18    0
67    19    0
67    20    0
67    21    0
67    22    0
67    23    0
67    24    0
67    25    0
67    26    0
67    27    0
67    28    0
67    29    0
67    30    0
67    31    0
67    32    0
67    33    0
67    34    0
67    35    0
67    36    0
67    37    0
67    38    0
67    39    0
67    40    0
67    41    0
67    42    0
67    43    0
67    44    0
67    45    0
67    46    0
67    47    0
67    48    0
67    49    0
67    50    0
67    51    0
67    52    0
67    53    0
67    54    0
67    55    0
67    56    0
67    57    0
67    58    0
67    59    0
67    60    0
67    61    0.01591197987120667
67    62    -0.03864620846309325
67    63    -0.007752818177085147
67    64    0.02802119005116209
67    65    0.06578510793685514
67    66    0.1491939510471356
67    67    0.3569277441380458
67    68    0.1656336658243754
67    69    -0.2283998725401427
67    70    0.01480851589759302
67    71    0.01550920967803662
67    72    0.02355517710564739
67    73    0.03255446430314216
67    74    0.006991690531357156
67    75    0.002922057305524471
67    76    0.0140535603380937
67    77    0.07664419517369889
67    78    0.004288159974678598
67    79    0.002322812931478901
67    80    0.003044369090120349
67    81    0.001975917522153215
67    82    -0.0008839679479775676
67    83    -0.0008275673137850886
67    84    -0.007287780183163407
68    0    0
68    1    0
68    2    0
68    3    0
68    4    0
68    5    0
68    6    0
68    7    0
68    8    0
68    9    0
68    10    0
68    11    0
68    12    0
68    13    0
68    14    0
68    15    0
68    16    0
68    17    0
68    18    0
68    19    0
68    20    0
68    21    0
68    22    0
68    23    0
68    24    0
68    25    0
68    26    0
68    27    0
68    28    0
68    29    0
68    30    0
68    31    0
68    32    0
68    33    0
68    34    0
68    35    0
68    36    0
68    37    0
68    38    0
68    39    0
68    40    0
68    41    0
68    42    0
68    43    0
68    44    0
68    45    0
68    46    0
68    47    0
68    48    0
68    49    0
68    50    0
68    51    0
68    52    0
68    53    0
68    54    0
68    55    0
68    56    0
68    57    0
68    58    0
68    59    0
68    60    0
68    61    0.02067246786880322
68    62    0.009219339840101913
68    63    -0.04466902711894688
68    64    0.05799095739214967
68    65    0.009550172371909454
68    66    0.04372479682477591
68    67    0.150703191571722
68    68    0.2502824377103078
68    69    -0.1936528077051732
68    70    0.01403600900953696
68    71    0.009121672649095879
68    72    0.01718692005852073
68    73    0.02216362738669388
68    74    0.01593445532261006
68    75    0.004402980792596418
68    76    -0.01725347415086439
68    77    0.0680654369888235
68    78    0.01146962727484228
68    79    0.004986553064932435
68    80    0.003209944309639532
68    81    0.001454053804043657
68    82    -0.002711016888617463
68    83    -0.002521623461454483
68    84    0.005237602751301309
69    0    0
69    1    0
69    2    0
69    3    0
69    4    0
69    5    0
69    6    0
69    7    0
69    8    0
69    9    0
69    10    0
69    11    0
69    12    0
69    13    0
69    14    0
69    15    0
69    16    0
69    17    0
69    18    0
69    19    0
69    20    0
69    21    0
69    22    0
69    23    0
69    24    0
69    25    0
69    26    0
69    27    0
69    28    0
69    29    0
69    30    0
69    31    0
69    32    0
69    33    0
69    34    0
69    35    0
69    36    0
69    37    0
69    38    0
69    39    0
69    40    0
69    41    0
69    42    0
69    43    0
69    44    0
69    45    0
69    46    0
69    47    0
69    48    0
69    49    0
69    50    0
69    51    0
69    52    0
69    53    0
69    54    0
69    55    0
69    56    0
69    57    0
69    58    0
69    59    0
69    60    0
69    61    0.02078491511487524
69    62    0.01150489678287739
69    63    0.01661363647720736
69    64    -0.01501480034865335
69    65    0.005015053093719088
69    66    -0.004192642016066436
69    67    -0.01661383236539159
69    68    -0.01538998646710144
69    69    0.1342460221429327
69    70    0.00207633698740797
69    71    0.001352978542316784
69    72    0.001019569982338355
69    73    0.0002239384362835818
69    74    0.0005556581473263561
69    75    0.0005386792989268234
69    76    0.004280460778147045
69    77    0.009439708584979499
69    78    -0.0003647139634724444
69    79    0.0002959797321924191
69    80    0.001043229711188362
69    81    0.001616652672396194
69    82    0.002163705664088781
69    83    0.002441719745330176
69    84    0.001799035266446516
70    0    0
70    1    0
70    2    0
70    3    0
70    4    0
70    5    0
70    6    0
70    7    0
70    8    0
70    9    0
70    10    0
70    11    0
70    12    0
70    13    0
70    14    0
70    15    0
70    16    0
70    17    0
70    18    0
70    19    0
70    20    0
70    21    0
70    22    0
70    23    0
70    24    0
70    25    0
70    26    0
70    27    0
70    28    0
70    29    0
70    30    0
70    31    0
70    32    0
70    33    0
70    34    0
70    35    0
70    36    0
70    37    0
70    38    0
70    39    0
70    40    0
70    41    0
70    42    0
70    43    0
70    44    0
70    45    0
70    46    0
70    47    0
70    48    0
70    49    0
70    50    0
70    51    0
70    52    0
70    53    0
70    54    0
70    55    0
70    56    0
70    57    0
70    58    0
70    59    0
70    60    0
70    61    -0.01859547138806242
70    62    0.03183696418068821
70    63    -0.01508036591740609
70    64    0.008203543698839494
70    65    0.01049768589789754
70    66    -0.02693299018381043
70    67    0.04052007406578104
70    68    0.02122429783406883
70    69    -0.02177900911777095
70    70    0.315211910672785
70    71    0.1605994516574514
70    72    0.1196973114584271
70    73    0.05170195294054768
70    74    -0.0163499329978471
70    75    -0.08410057848928033
70    76    -0.1689299522421426
70    77    0.2382493180216911
70    78    0.1402648591084415
70    79    0.0582715523623092
70    80    0.02070022740526473
70    81    -0.004931889067482421
70    82    -0.01970562673555809
70    83    -0.01187787844477678
70    84    0.01790789470901361
71    0    0
71    1    0
71    2    0
71    3    0
71    4    0
71    5    0
71    6    0
71    7    0
71    8    0
71    9    0
71    10    0
71    11    0
71    12    0
71    13    0
71    14    0
71    15    0
71    16    0
71    17    0
71    18    0
71    19    0
71    20    0
71    21    0
71    22    0
71    23    0
71    24    0
71    25    0
71    26    0
71    27    0
71    28    0
71    29    0
71    30    0
71    31    0
71    32    0
71    33    0
71    34    0
71    35    0
71    36    0
71    37    0
71    38    0
71    39    0
71    40    0
71    41    0
71    42    0
71    43    0
71    44    0
71    45    0
71    46    0
71    47    0
71    48    0
71    49    0
71    50    0
71    51    0
71    52    0
71    53    0
71    54    0
71    55    0
71    56    0
71    57    0
71    58    0
71    59    0
71    60    0
71    61    0.005609578159267037
71    62    0.001513054610482666
71    63    -0.03336635350880342
71    64    0.07114651551564645
71    65    -0.01623970312200585
71    66    -0.03353230710145111
71    67    0.08038808628091698
71    68    0.02677712512026862
71    69    -0.04374736469716844
71    70    0.2807559891800231
71    71    0.2309370217031111
71    72    0.2628673314667304
71    73    0.16118509438057
71    74    0.02550616193545065
71    75    -0.07081697266186553
71    76    -0.1596769653845163
71    77    0.2351587487040828
71    78    0.1190040233853877
71    79    0.06221426343368194
71    80    0.01555040816414714
71    81    -0.01034606190816939
71    82    -0.009587556492162985
71    83    0.007911910689070035
71    84    0.0296287970330429
72    0    0
72    1    0
72    2    0
72    3    0
72    4    0
72    5    0
72    6    0
72    7    0
72    8    0
72    9    0
72    10    0
72    11    0
72    12    0
72    13    0
72    14    0
72    15    0
72    16    0
72    17    0
72    18    0
72    19    0
72    20    0
72    21    0
72    22    0
72    23    0
72    24    0
72    25    0
72    26    0
72    27    0
72    28    0
72    29    0
72    30    0
72    31    0
72    32    0
72    33    0
72    34    0
72    35    0
72    36    0
72    37    0
72    38    0
72    39    0
72    40    0
72    41    0
72    42    0
72    43    0
72    44    0
72    45    0
72    46    0
72    47    0
72    48    0
72    49    0
72    50    0
72    51    0
72    52    0
72    53    0
72    54    0
72    55    0
72    56    0
72    57    0
72    58    0
72    59    0
72    60    0
72    61    0.02922660379608321
72    62    -0.02431588851845453
72    63    -0.05545496432506021
72    64    0.1349624740903057
72    65    -0.02693442935171614
72    66    -0.02721132382894925
72    67    0.07996779353030614
72    68    0.03864722571188148
72    69    -0.0581940670232847
72    70    0.1630947622258342
72    71    0.1873365812730088
72    72    0.2927401326979763
72    73    0.2390547417287382
72    74    0.1145209662057066
72    75    0.01855000546319378
72    76    -0.0321753192227453
72    77    0.06232927371417242
72    78    0.05052959401700804
72    79    0.03782785536575697
72    80    0.008366096629407866
72    81    -0.009044753925870773
72    82    0.001195456564019713
72    83    0.02403731417645756
72    84    0.0434437045813942
73    0    0
73    1    0
73    2    0
73    3    0
73    4    0
73    5    0
73    6    0
73    7    0
73    8    0
73    9    0
73    10    0
73    11    0
73    12    0
73    13    0
73    14    0
73    15    0
73    16    0
73    17    0
73    18    0
73    19    0
73    20    0
73    21    0
73    22    0
73    23    0
73    24    0
73    25    0
73    26    0
73    27    0
73    28    0
73    29    0
73    30    0
73    31    0
73    32    0
73    33    0
73    34    0
73    35    0
73    36    0
73    37    0
73    38    0
73    39    0
73    40    0
73    41    0
73    42    0
73    43    0
73    44    0
73    45    0
73    46    0
73    47    0
73    48    0
73    49    0
73    50    0
73    51    0
73    52    0
73    53    0
73    54    0
73    55    0
73    56    0
73    57    0
73    58    0
73    59    0
73    60    0
73    61    0.04032999859576154
73    62    -0.02458515160478316
73    63    -0.08045931037408488
73    64    0.1816690283935317
73    65    -0.0169156109464434
73    66    -0.01355007619859549
73    67    0.05694783880905988
73    68    0.05292036944920451
73    69    -0.06258918763099248
73    70    0.07067143244381373
73    71    0.1000246937372053
73    72    0.2112680424061916
73    73    0.2661190830265228
73    74    0.2190368188401031
73    75    0.1339797094501295
73    76    0.08208722991792519
73    77    -0.1100086948290524
73    78    -0.009365700204609792
73    79    0.001338754466978254
73    80    0.007408341415254629
73    81    0.00321482324885973
73    82    0.004856587140796296
73    83    0.02221408097840279
73    84    0.06071109022779678
74    0    0
74    1    0
74    2    0
74    3    0
74    4    0
74    5    0
74    6    0
74    7    0
74    8    0
74    9    0
74    10    0
74    11    0
74    12    0
74    13    0
74    14    0
74    15    0
74    16    0
74    17    0
74    18    0
74    19    0
74    20    0
74    21    0
74    22    0
74    23    0
74    24    0
74    25    0
74    26    0
74    27    0
74    28    0
74    29    0
74    30    0
74    31    0
74    32    0
74    33    0
74    34    0
74    35    0
74    36    0
74    37    0
74    38    0
74    39    0
74    40    0
74    41    0
74    42    0
74    43    0
74    44    0
74    45    0
74    46    0
74    47    0
74    48    0
74    49    0
74    50    0
74    51    0
74    52    0
74    53    0
74    54    0
74    55    0
74    56    0
74    57    0
74    58    0
74    59    0
74    60    0
74    61    0.04626333229593891
74    62    -0.01071916410050058
74    63    -0.08285200255336368
74    64    0.1901227798383827
74    65    0.009742617613179617
74    66    0.01857878789476089
74    67    0.006964489902329027
74    68    0.04938144666854747
74    69    -0.03158260259342532
74    70    -0.009968235433331633
74    71    0.001814690385526047
74    72    0.0844732781700693
74    73    0.2148146674255149
74    74    0.2749927701933779
74    75    0.2619617615220479
74    76    0.3097260016621401
74    77    -0.3747038022239757
74    78    -0.04235402036962115
74    79    -0.02633366406193276
74    80    0.003099184642686799
74    81    0.01547561387728233
74    82    0.01033851549563229
74    83    0.02001935206077256
74    84    0.06050453715386546
75    0    0
75    1    0
75    2    0
75    3    0
75    4    0
75    5    0
75    6    0
75    7    0
75    8    0
75    9    0
75    10    0
75    11    0
75    12    0
75    13    0
75    14    0
75    15    0
75    16    0
75    17    0
75    18    0
75    19    0
75    20    0
75    21    0
75    22    0
75    23    0
75    24    0
75    25    0
75    26    0
75    27    0
75    28    0
75    29    0
75    30    0
75    31    0
75    32    0
75    33    0
75    34    0
75    35    0
75    36    0
75    37    0
75    38    0
75    39    0
75    40    0
75    41    0
75    42    0
75    43    0
75    44    0
75    45    0
75    46    0
75    47    0
75    48    0
75    49    0
75    50    0
75    51    0
75    52    0
75    53    0
75    54    0
75    55    0
75    56    0
75    57    0
75    58    0
75    59    0
75    60    0
75    61    0.06632487472662457
75    62    -0.0004517953887560079
75    63    -0.03428637871066897
75    64    0.1350924578479111
75    65    0.03574652397516778
75    66    0.03241230018644346
75    67    -0.0003358093199329156
75    68    0.02735650074852029
75    69    0.00566025020041329
75    70    -0.05160193889576498
75    71    -0.03564034623376632
75    72    0.002313203454126517
75    73    0.1218033299407585
75    74    0.2178948051997578
75    75    0.263174031970887
75    76    0.3818632724335442
75    77    -0.3655982295393886
75    78    -0.04309282009512125
75    79    -0.0309937048919785
75    80    -0.001246223565269416
75    81    0.0182842355202655
75    82    0.01327372891131414
75    83    0.01572768778691238
75    84    0.03626146486582622
76    0    0
76    1    0
76    2    0
76    3    0
76    4    0
76    5    0
76    6    0
76    7    0
76    8    0
76    9    0
76    10    0
76    11    0
76    12    0
76    13    0
76    14    0
76    15    0
76    16    0
76    17    0
76    18    0
76    19    0
76    20    0
76    21    0
76    22    0
76    23    0
76    24    0
76    25    0
76    26    0
76    27    0
76    28    0
76    29    0
76    30    0
76    31    0
76    32    0
76    33    0
76    34    0
76    35    0
76    36    0
76    37    0
76    38    0
76    39    0
76    40    0
76    41    0
76    42    0
76    43    0
76    44    0
76    45    0
76    46    0
76    47    0
76    48    0
76    49    0
76    50    0
76    51    0
76    52    0
76    53    0
76    54    0
76    55    0
76    56    0
76    57    0
76    58    0
76    59    0
76    60    0
76    61    0.0920961839271545
76    62    0.01048720859583104
76    63    0.03477846431365335
76    64    0.05072838186925146
76    65    0.05089157855311498
76    66    0.03353226914362284
76    67    0.01841370775764606
76    68    -0.004200926051894625
76    69    0.04288843144817998
76    70    -0.04793367780682527
76    71    -0.02950518965289385
76    72    -0.0151576235553322
76    73    0.02448344770226189
76    74    0.08428748946506688
76    75    0.152498620499703
76    76    0.3145576536305829
76    77    -0.1391840161003452
76    78    -0.02017740822859096
76    79    -0.01268439266055775
76    80    -0.003290585768617017
76    81    0.01047382003616878
76    82    0.0131149181937368
76    83    0.01335878841962643
76    84    -0.002333706843628958
77    0    0
77    1    0
77    2    0
77    3    0
77    4    0
77    5    0
77    6    0
77    7    0
77    8    0
77    9    0
77    10    0
77    11    0
77    12    0
77    13    0
77    14    0
77    15    0
77    16    0
77    17    0
77    18    0
77    19    0
77    20    0
77    21    0
77    22    0
77    23    0
77    24    0
77    25    0
77    26    0
77    27    0
77    28    0
77    29    0
77    30    0
77    31    0
77    32    0
77    33    0
77    34    0
77    35    0
77    36    0
77    37    0
77    38    0
77    39    0
77    40    0
77    41    0
77    42    0
77    43    0
77    44    0
77    45    0
77    46    0
77    47    0
77    48    0
77    49    0
77    50    0
77    51    0
77    52    0
77    53    0
77    54    0
77    55    0
77    56    0
77    57    0
77    58    0
77    59    0
77    60    0
77    61    0.07319374329109023
77    62    0.0401692059259473
77    63    0.03850676183291933
77    64    0.001642877883311657
77    65    0.0305243974131903
77    66    0.01819561534573517
77    67    0.022463074478941
77    68    0.01343911599146602
77    69    0.01652477711567252
77    70    0.02265842109127646
77    71    0.01213715639972538
77    72    0.005503686467758098
77    73    -0.01020128626745455
77    74    -0.02553106249989931
77    75    -0.03761507305144104
77    76    -0.04003194102615477
77    77    0.2987591567246329
77    78    0.009110403517513153
77    79    0.006018734476690614
77    80    0.004093173401588161
77    81    0.001147202712303568
77    82    0.0005412809978054823
77    83    -0.00235244090054465
77    84    -0.01831177786384296
78    0    0
78    1    0
78    2    0
78    3    0
78    4    0
78    5    0
78    6    0
78    7    0
78    8    0
78    9    0
78    10    0
78    11    0
78    12    0
78    13    0
78    14    0
78    15    0
78    16    0
78    17    0
78    18    0
78    19    0
78    20    0
78    21    0
78    22    0
78    23    0
78    24    0
78    25    0
78    26    0
78    27    0
78    28    0
78    29    0
78    30    0
78    31    0
78    32    0
78    33    0
78    34    0
78    35    0
78    36    0
78    37    0
78    38    0
78    39    0
78    40    0
78    41    0
78    42    0
78    43    0
78    44    0
78    45    0
78    46    0
78    47    0
78    48    0
78    49    0
78    50    0
78    51    0
78    52    0
78    53    0
78    54    0
78    55    0
78    56    0
78    57    0
78    58    0
78    59    0
78    60    0
78    61    0.0203322128324392
78    62    -0.006487538660094832
78    63    -0.0632837738812192
78    64    0.09574840562856754
78    65    -0.03753051930641604
78    66    -0.03803384070173841
78    67    0.0200407318266887
78    68    0.05428860044399785
78    69    -0.07170938943096153
78    70    0.1703208740800684
78    71    0.08001126424864391
78    72    0.04595027066682585
78    73    -0.008494516385857099
78    74    -0.03053491204696526
78    75    -0.03581893133399589
78    76    -0.02488214151831744
78    77    0.04398791567416802
78    78    0.235675362415886
78    79    0.1194666809398708
78    80    0.03033331999843943
78    81    -0.02653536156850053
78    82    -0.05658208090367167
78    83    -0.04635698328766633
78    84    0.06928568077678135
79    0    0
79    1    0
79    2    0
79    3    0
79    4    0
79    5    0
79    6    0
79    7    0
79    8    0
79    9    0
79    10    0
79    11    0
79    12    0
79    13    0
79    14    0
79    15    0
79    16    0
79    17    0
79    18    0
79    19    0
79    20    0
79    21    0
79    22    0
79    23    0
79    24    0
79    25    0
79    26    0
79    27    0
79    28    0
79    29    0
79    30    0
79    31    0
79    32    0
79    33    0
79    34    0
79    35    0
79    36    0
79    37    0
79    38    0
79    39    0
79    40    0
79    41    0
79    42    0
79    43    0
79    44    0
79    45    0
79    46    0
79    47    0
79    48    0
79    49    0
79    50    0
79    51    0
79    52    0
79    53    0
79    54    0
79    55    0
79    56    0
79    57    0
79    58    0
79    59    0
79    60    0
79    61    -0.007663185044052495
79    62    0.0003789960456822141
79    63    0.0183567690847047
79    64    -0.01797482685709938
79    65    -0.01387208466619794
79    66    -0.03716923119977824
79    67    0.02610168817304996
79    68    0.03598624879374954
79    69    -0.04423303131356992
79    70    0.1230040515572998
79    71    0.05929020364408107
79    72    0.03386071134100852
79    73    -0.002663847516197636
79    74    -0.02067447815115498
79    75    -0.02916419519001545
79    76    -0.01473181721223099
79    77    0.04286016238039213
79    78    0.1667194032047389
79    79    0.1309164033609236
79    80    0.1419951512106623
79    81    0.1215681618562084
79    82    0.07259366907908404
79    83    0.03002824541698961
79    84    -0.1035261512052297
80    0    0
80    1    0
80    2    0
80    3    0
80    4    0
80    5    0
80    6    0
80    7    0
80    8    0
80    9    0
80    10    0
80    11    0
80    12    0
80    13    0
80    14    0
80    15    0
80    16    0
80    17    0
80    18    0
80    19    0
80    20    0
80    21    0
80    22    0
80    23    0
80    24    0
80    25    0
80    26    0
80    27    0
80    28    0
80    29    0
80    30    0
80    31    0
80    32    0
80    33    0
80    34    0
80    35    0
80    36    0
80    37    0
80    38    0
80    39    0
80    40    0
80    41    0
80    42    0
80    43    0
80    44    0
80    45    0
80    46    0
80    47    0
80    48    0
80    49    0
80    50    0
80    51    0
80    52    0
80    53    0
80    54    0
80    55    0
80    56    0
80    57    0
80    58    0
80    59    0
80    60    0
80    61    -0.04064893107857329
80    62    0.01863308936264122
80    63    0.08480125468999489
80    64    -0.1187989200577263
80    65    0.008277755679496483
80    66    -0.01644269161374272
80    67    0.01808018011998389
80    68    0.007123143673620728
80    69    0.001189548233822195
80    70    0.05343054676684474
80    71    0.02726328316646863
80    72    0.009335699099813887
80    73    0.003112165275772016
80    74    -0.0002881710706583987
80    75    -0.009731485301159947
80    76    -0.002031320674835142
80    77    0.02956185972145676
80    78    0.06136214716218698
80    79    0.1099543789977897
80    80    0.2272839334749692
80    81    0.2576393640711229
80    82    0.2053513601493203
80    83    0.1233615426064896
80    84    -0.2269866923941596
81    0    0
81    1    0
81    2    0
81    3    0
81    4    0
81    5    0
81    6    0
81    7    0
81    8    0
81    9    0
81    10    0
81    11    0
81    12    0
81    13    0
81    14    0
81    15    0
81    16    0
81    17    0
81    18    0
81    19    0
81    20    0
81    21    0
81    22    0
81    23    0
81    24    0
81    25    0
81    26    0
81    27    0
81    28    0
81    29    0
81    30    0
81    31    0
81    32    0
81    33    0
81    34    0
81    35    0
81    36    0
81    37    0
81    38    0
81    39    0
81    40    0
81    41    0
81    42    0
81    43    0
81    44    0
81    45    0
81    46    0
81    47    0
81    48    0
81    49    0
81    50    0
81    51    0
81    52    0
81    53    0
81    54    0
81    55    0
81    56    0
81    57    0
81    58    0
81    59    0
81    60    0
81    61    -0.06150638437557501
81    62    0.03103592704627857
81    63    0.1221476271884336
81    64    -0.174573528309786
81    65    0.02216054154718626
81    66    0.008882270551590209
81    67    0.004897689744103625
81    68    -0.02062678296698704
81    69    0.04534721109391836
81    70    -0.01404154087158559
81    71    0.00660118672966814
81    72    -0.0017593649385502
81    73    0.00335426064849451
81    74    0.008609543458921185
81    75    0.008995291724862403
81    76    0.02863359519549368
81    77    -0.003407253449884757
81    78    -0.02806586466174396
81    79    0.07765943359495042
81    80    0.260152637085152
81    81    0.3420220920189652
81    82    0.3076779592143083
81    83    0.2165858672587606
81    84    -0.2508686310523832
82    0    0
82    1    0
82    2    0
82    3    0
82    4    0
82    5    0
82    6    0
82    7    0
82    8    0
82    9    0
82    10    0
82    11    0
82    12    0
82    13    0
82    14    0
82    15    0
82    16    0
82    17    0
82    18    0
82    19    0
82    20    0
82    21    0
82    22    0
82    23    0
82    24    0
82    25    0
82    26    0
82    27    0
82    28    0
82    29    0
82    30    0
82    31    0
82    32    0
82    33    0
82    34    0
82    35    0
82    36    0
82    37    0
82    38    0
82    39    0
82    40    0
82    41    0
82    42    0
82    43    0
82    44    0
82    45    0
82    46    0
82    47    0
82    48    0
82    49    0
82    50    0
82    51    0
82    52    0
82    53    0
82    54    0
82    55    0
82    56    0
82    57    0
82    58    0
82    59    0
82    60    0
82    61    -0.04843496929901375
82    62    0.02466055423769035
82    63    0.08828391635350535
82    64    -0.1197167805310364
82    65    0.01308163356196938
82    66    0.01772153009804841
82    67    -0.002641490113953937
82    68    -0.03073934110194275
82    69    0.057975005609241
82    70    -0.03890039262341211
82    71    0.00125566821623032
82    72    0.0054000446267159
82    73    0.008471350893199279
82    74    0.01157283343026165
82    75    0.01749871296625754
82    76    0.04342180414283964
82    77    -0.03127261238655905
82    78    -0.05353313063567313
82    79    0.03659522540575257
82    80    0.1843400851205144
82    81    0.2754544132973714
82    82    0.2781223893259546
82    83    0.2449021659619231
82    84    -0.01831944488349472
83    0    0
83    1    0
83    2    0
83    3    0
83    4    0
83    5    0
83    6    0
83    7    0
83    8    0
83    9    0
83    10    0
83    11    0
83    12    0
83    13    0
83    14    0
83    15    0
83    16    0
83    17    0
83    18    0
83    19    0
83    20    0
83    21    0
83    22    0
83    23    0
83    24    0
83    25    0
83    26    0
83    27    0
83    28    0
83    29    0
83    30    0
83    31    0
83    32    0
83    33    0
83    34    0
83    35    0
83    36    0
83    37    0
83    38    0
83    39    0
83    40    0
83    41    0
83    42    0
83    43    0
83    44    0
83    45    0
83    46    0
83    47    0
83    48    0
83    49    0
83    50    0
83    51    0
83    52    0
83    53    0
83    54    0
83    55    0
83    56    0
83    57    0
83    58    0
83    59    0
83    60    0
83    61    -0.01434418837133773
83    62    0.001967975975947494
83    63    0.02412876222762436
83    64    -0.01385497043324433
83    65    -0.003178205334257644
83    66    0.001475278261211665
83    67    0.001556049115428169
83    68    -0.0183485837178672
83    69    0.03471493490860583
83    70    -0.02508254750092602
83    71    0.002501291253752457
83    72    0.01539116413516614
83    73    0.01886439839318025
83    74    0.01673606560888218
83    75    0.01835923000258265
83    76    0.03433347692926995
83    77    -0.04209639924424226
83    78    -0.03042572109894622
83    79    0.003167668185472933
83    80    0.06080981690542155
83    81    0.1244992368933455
83    82    0.1567221251515196
83    83    0.2081333976154457
83    84    0.3201595760239758
84    0    0
84    1    0
84    2    0
84    3    0
84    4    0
84    5    0
84    6    0
84    7    0
84    8    0
84    9    0
84    10    0
84    11    0
84    12    0
84    13    0
84    14    0
84    15    0
84    16    0
84    17    0
84    18    0
84    19    0
84    20    0
84    21    0
84    22    0
84    23    0
84    24    0
84    25    0
84    26    0
84    27    0
84    28    0
84    29    0
84    30    0
84    31    0
84    32    0
84    33    0
84    34    0
84    35    0
84    36    0
84    37    0
84    38    0
84    39    0
84    40    0
84    41    0
84    42    0
84    43    0
84    44    0
84    45    0
84    46    0
84    47    0
84    48    0
84    49    0
84    50    0
84    51    0
84    52    0
84    53    0
84    54    0
84    55    0
84    56    0
84    57    0
84    58    0
84    59    0
84    60    0
84    61    0.02005797935786819
84    62    -0.01767270726585995
84    63    -0.04709646898339031
84    64    0.09492197098175317
84    65    -0.02137293291535613
84    66    -0.02212395355864542
84    67    0.007592433420244295
84    68    0.007766483565122623
84    69    -0.00765937482404352
84    70    0.01333924150839088
84    71    0.004659905603598656
84    72    0.01397500993227132
84    73    0.02808989632032939
84    74    0.02705913478984349
84    75    0.01523740087397378
84    76    -0.001654608678895653
84    77    -0.02743406972730397
84    78    0.0185282013381483
84    79    -0.01558806015512857
84    80    -0.05603452278666467
84    81    -0.04298329025567479
84    82    -0.002530263890858159
84    83    0.1152683156007601
84    84    0.5917031450977235
end


==> anc/DataRelease/cov.txt <==
GlobalXbin    GlobalYbin    Z
0    0    0.006343711100463963
0    1    0.006995237282484447
0    2    0.003912044485361657
0    3    0.002332236132218934
0    4    0.001128239710564772
0    5    -0.0002628931198718552
0    6    -0.0006631975705144868
0    7    0.00134183769810073
0    8    0.0005454138448776814
0    9    0.001175647110266312
0    10    -0.0003601280691110504
0    11    0.0001422219260226097
0    12    0.00527340883453145
0    13    0.007455044560212495
0    14    0.005268020044365767
0    15    0.003730571757939601
0    16    0.003853567341322132
0    17    0.003288876143924134
0    18    0.001616365417555529
0    19    0.0002904762682861205
0    20    0.0003388399304657392
0    21    0.0004419376097063199
0    22    0.0004894862270539457
0    23    0.0005221637504144398
0    24    0.0005683353904124892
0    25    0.0006160198525614432
0    26    0.0006935848723844716
0    27    0.0008009954020384319
0    28    0.000934190130281218
0    29    0.0002007002164637846
0    30    0.0002371978429307284
0    31    0.0002843696064723679
0    32    0.0003202215524198231
0    33    0.000340728634491869
0    34    0.0003743499010954889
0    35    0.0004253851620225713
0    36    0.0005011512686021208
0    37    0.000580280211156873
0    38    0.0006620764875390823
0    39    0.0007340340432400966
0    40    0.0008088571849000018
0    41    0.0008646627442681244
0    42    0.0009332761119274609
0    43    0.001005286201363966
0    44    0.0005482197785992963
0    45    0.0005691873576311539
0    46    0.0005965798673226391
0    47    0.0006342654309045842
0    48    0.0006676195216696987
0    49    0.0007117924333217692
0    50    0.0007561346904124813
0    51    0.0008533756472121892
0    52    0.0009956537461565625
0    53    0.001180123226326289
0    54    0.00138212644161061
0    55    0.001580501738082999
0    56    0.001779676828882501
0    57    0.001979297978950439
0    58    0.002170451483121514
0    59    0.002401477025030564
0    60    0.00271863668385876
0    61    0.001869259000325755
0    62    0.001339283833873753
0    63    0.0005671743379023911
0    64    8.92066459700053e-05
0    65    0.00173283922654632
0    66    0.002455265015318027
0    67    0.002142518192116778
0    68    0.001468467230895215
0    69    5.586409223075262e-05
0    70    0.003765685553157562
0    71    0.005166296622450989
0    72    0.004984886063883861
0    73    0.004135984010885679
0    74    0.003220175150529071
0    75    0.002273354890649001
0    76    0.001415353565233052
0    77    0.0004689978259480729
0    78    0.003292326565478535
0    79    0.00405643782651416
0    80    0.004121265582988853
0    81    0.003887717866995427
0    82    0.00281208796917084
0    83    0.001391435196390757
0    84    6.040067715960476e-06
1    0    0.006995237282484441
1    1    0.008828428345153403
1    2    0.006084550680011595
1    3    0.003524678450413403
1    4    0.001057801431939956
1    5    -0.0001927979958390201
1    6    -0.0003158301528216282
1    7    0.0008389977614527357
1    8    0.001197099145448224
1    9    0.001301940497111552
1    10    -0.0001591038112230085
1    11    6.511739614632941e-05
1    12    0.005542112958333466
1    13    0.009649796389685371
1    14    0.007979231956706604
1    15    0.005630553918324381
1    16    0.005079493583776917
1    17    0.004137225718930887
1    18    0.00215716474145658
1    19    0.0004856195341840351
1    20    0.0004124788939665073
1    21    0.0005154436853792305
1    22    0.0005965416661461134
1    23    0.0006762747978683554
1    24    0.00077637754049877
1    25    0.0008732873552101389
1    26    0.001004223443848034
1    27    0.001171373068566194
1    28    0.001371117822824576
1    29    0.0002535140756725081
1    30    0.0003024741907264219
1    31    0.0003651342728719567
1    32    0.00041839461191612
1    33    0.0004538499238165627
1    34    0.0005026800287747145
1    35    0.0005652492436520043
1    36    0.0006522656454905251
1    37    0.0007409535846839388
1    38    0.0008363585822752752
1    39    0.0009238019321481821
1    40    0.001015243605216952
1    41    0.001081277343133174
1    42    0.00116190747372776
1    43    0.001246778149710239
1    44    0.0006505032275366212
1    45    0.0006823164580292497
1    46    0.0007221573456292631
1    47    0.0007744902089782696
1    48    0.0008247480304218402
1    49    0.0008916649069055921
1    50    0.0009591630094193089
1    51    0.001091543787791403
1    52    0.001280339089961729
1    53    0.001525880958094772
1    54    0.001799409021689639
1    55    0.002073815493659481
1    56    0.002351578525969726
1    57    0.002629063806754698
1    58    0.002894100236844211
1    59    0.003211704152186846
1    60    0.00364037914358911
1    61    0.001867401727973234
1    62    0.002001072946953052
1    63    0.001091352257332384
1    64    9.989294088380885e-05
1    65    0.001877390790974864
1    66    0.003344220908943295
1    67    0.002940043311308084
1    68    0.001895591160945104
1    69    6.692331861188954e-05
1    70    0.004432731763806209
1    71    0.006836951934604539
1    72    0.007115650514537832
1    73    0.006178028288616978
1    74    0.004689142527874087
1    75    0.003088017423919373
1    76    0.001704827376972298
1    77    0.0005771001623477475
1    78    0.003728555128109251
1    79    0.005227341814875392
1    80    0.005799357057871386
1    81    0.005752916085140467
1    82    0.004236130102750326
1    83    0.002095491980279953
1    84    -9.714069246104387e-06
2    0    0.003912044485361652
2    1    0.006084550680011587
2    2    0.005857334970355396
2    3    0.003342669104571651
2    4    0.0004609160582167649
2    5    5.289784906793475e-05
2    6    0.0005807527381859451
2    7    -0.0004341762080052527
2    8    0.001511476327766304
2    9    0.0007352330675151009
2    10    0.0003029497921461769
2    11    -0.000125170082025276
2    12    0.003898888090090283
2    13    0.005540095761139778
2    14    0.006781476691629952
2    15    0.006216436093112036
2    16    0.004377457155155993
2    17    0.002720267786294317
2    18    0.001626309386919131
2    19    0.0008460438880328851
2    20    0.0002171704917867114
2    21    0.0002886740666477242
2    22    0.0003686305931634871
2    23    0.0004803693217584554
2    24    0.0006226554008744004
2    25    0.0007666576443518716
2    26    0.0009379740286255051
2    27    0.001137406546017131
2    28    0.001357277926268462
2    29    0.0001987239622124582
2    30    0.0002341497242526697
2    31    0.0002808387304810973
2    32    0.0003275499869225511
2    33    0.0003571538175245811
2    34    0.0003856836405871754
2    35    0.0004152358317437016
2    36    0.0004621197755488829
2    37    0.0005113120293294228
2    38    0.000564418702971715
2    39    0.0006112115434642114
2    40    0.0006602091558409837
2    41    0.0006973983103802782
2    42    0.000755125217693969
2    43    0.0008198584867119702
2    44    0.0004416343650535276
2    45    0.0004702926675975102
2    46    0.0005042211727357971
2    47    0.0005449587231893591
2    48    0.000583751518443096
2    49    0.0006324097710055489
2    50    0.0006772934155938305
2    51    0.0007649356508332086
2    52    0.0008957086280601123
2    53    0.001076917445502109
2    54    0.00128858805074909
2    55    0.001508663539471852
2    56    0.001737899195462563
2    57    0.00197899317368779
2    58    0.002229960958942803
2    59    0.002537642614964395
2    60    0.002924190779735509
2    61    0.0009544349477838182
2    62    0.001593631785144421
2    63    0.001305563187622848
2    64    5.92047324836959e-05
2    65    0.001057697030012277
2    66    0.002367653511440569
2    67    0.002542398132431381
2    68    0.001357459553158571
2    69    4.967466806340647e-05
2    70    0.002841537012163546
2    71    0.005013974940071365
2    72    0.005856070284820624
2    73    0.005567508669130331
2    74    0.004311859050368284
2    75    0.002699831836492475
2    76    0.00128509186188368
2    77    0.0003653311659798964
2    78    0.002039210357062656
2    79    0.004032435502949353
2    80    0.005266252033868917
2    81    0.005606937167576351
2    82    0.004225642963364143
2    83    0.002127628121319357
2    84    3.182033628239361e-05
3    0    0.002332236132218933
3    1    0.003524678450413403
3    2    0.003342669104571649
3    3    0.002549207517386177
3    4    0.001000216388074034
3    5    0.0001110649392576429
3    6    0.0004678290771343734
3    7    0.001221241488063639
3    8    0.0006672243858622608
3    9    0.000593555609267186
3    10    0.0003057672487428286
3    11    -0.0001663188081325493
3    12    0.002398143163582492
3    13    0.004337900880532941
3    14    0.004082641032853644
3    15    0.003521403372248816
3    16    0.003293008562907944
3    17    0.002725176181687767
3    18    0.00176552746994132
3    19    0.0007365492034024302
3    20    0.0001334202649161463
3    21    0.0001283163600879232
3    22    0.0001977051365593317
3    23    0.0003048339917272488
3    24    0.0004410165434622622
3    25    0.0005906924892006704
3    26    0.000774930600010581
3    27    0.0009906080852343877
3    28    0.001217669834163403
3    29    0.0001628261635433263
3    30    0.0001907410763284853
3    31    0.0002206857710330163
3    32    0.0002438998915784668
3    33    0.000253329503192343
3    34    0.0002622408769070319
3    35    0.000271329862474996
3    36    0.0002914411071988346
3    37    0.0003140947732850565
3    38    0.000341746906565834
3    39    0.0003672722319473114
3    40    0.0003942753743476745
3    41    0.000415356061694047
3    42    0.0004539434608026315
3    43    0.0004993915814540703
3    44    0.0002945490013682228
3    45    0.0003173996248523527
3    46    0.0003479447085581894
3    47    0.0003804212778152568
3    48    0.0004020200987596746
3    49    0.0004214150298310041
3    50    0.0004355745272083287
3    51    0.0004807431976238471
3    52    0.0005590437736001727
3    53    0.0006738814241118885
3    54    0.00081151261874996
3    55    0.0009606319027315256
3    56    0.001128053786031063
3    57    0.001322551543276817
3    58    0.001546062788959585
3    59    0.001826931274863712
3    60    0.002160621656178582
3    61    0.000901947454385247
3    62    0.001164318207985521
3    63    0.0006983926327385621
3    64    5.914280581696637e-05
3    65    0.0009799983692807793
3    66    0.001609823867600366
3    67    0.001389678848666548
3    68    0.0008850772183578121
3    69    5.682418490529995e-05
3    70    0.001149294096528805
3    71    0.002301237857280722
3    72    0.0030628744951576
3    73    0.003387611838909386
3    74    0.003387347868263354
3    75    0.002653938265111484
3    76    0.001495437922522806
3    77    0.00012301325790557
3    78    0.000814097941403354
3    79    0.002879737224535916
3    80    0.004567532406156192
3    81    0.005528552377185395
3    82    0.004505760293278676
3    83    0.002398162252322995
3    84    3.84848032664654e-05
4    0    0.001128239710564772
4    1    0.001057801431939955
4    2    0.0004609160582167645
4    3    0.001000216388074033
4    4    0.001242640954014566
4    5    0.0001782363743237381
4    6    0.0005006227732546883
4    7    0.001915090485057078
4    8    0.0002454415667591328
4    9    0.0002960519647124558
4    10    0.0001101121859969649
4    11    -2.932536254802646e-05
4    12    0.001305331978213811
4    13    0.002545086230954612
4    14    0.001696514429542814
4    15    0.000901830013488863
4    16    0.001126973279558545
4    17    0.001564805989540543
4    18    0.001524402008790347
4    19    0.0007884584177397661
4    20    0.0001116109920625048
4    21    1.926970837573486e-05
4    22    5.969230869134706e-05
4    23    0.0001262445052447316
4    24    0.0002138788320008155
4    25    0.0003219775412812679
4    26    0.0004630813725449824
4    27    0.0006300667723760894
4    28    0.0007987500929589941
4    29    0.0001085582888231724
4    30    0.0001253639879103413
4    31    0.0001412545655809673
4    32    0.0001462101762690525
4    33    0.0001409124203953129
4    34    0.0001363472993799397
4    35    0.0001329431151007466
4    36    0.0001352826192606216
4    37    0.0001405650047105168
4    38    0.0001503040946807685
4    39    0.0001593907360754028
4    40    0.0001697632092746155
4    41    0.000181738217684427
4    42    0.000208145253501943
4    43    0.0002387177821593449
4    44    0.000152856109160651
4    45    0.0001673801204299234
4    46    0.0001923153337886297
4    47    0.0002174233019164378
4    48    0.0002263812481334726
4    49    0.0002242791586542156
4    50    0.0002161097767045343
4    51    0.0002245645767707975
4    52    0.0002485359578658542
4    53    0.0002862093157749603
4    54    0.0003341296463695848
4    55    0.0003951447047973674
4    56    0.0004798418756186989
4    57    0.0005970135824248423
4    58    0.0007497032488844595
4    59    0.0009503433983579449
4    60    0.001178221782013601
4    61    0.0007404346719419746
4    62    0.0006696912275266596
4    63    0.0002410915248512153
4    64    3.640184704823305e-05
4    65    0.000798285935586558
4    66    0.0007225286424511023
4    67    0.0003092901365520942
4    68    0.0002596440748433906
4    69    6.561415752286869e-05
4    70    0.0001733610329006015
4    71    0.0003359251640195888
4    72    0.0005400053563373384
4    73    0.0007035097597557949
4    74    0.001224180029965155
4    75    0.001353989822705179
4    76    0.001094137691389488
4    77    7.116264581014493e-05
4    78    0.0001723891788319292
4    79    0.001356126341242308
4    80    0.002502125808501388
4    81    0.003437516037737251
4    82    0.003134380669536861
4    83    0.00193639079079739
4    84    0.000311699329143591
5    0    -0.0002628931198718542
5    1    -0.0001927979958390192
5    2    5.289784906793475e-05
5    3    0.0001110649392576428
5    4    0.0001782363743237383
5    5    0.0002419543093869853
5    6    0.000669266047362824
5    7    0.0003511490280892479
5    8    0.0003411956432320673
5    9    4.128002467084253e-05
5    10    6.543416870045983e-06
5    11    5.691107572744912e-05
5    12    0.0004965412818488741
5    13    0.0002476304306363475
5    14    0.0002296459296896098
5    15    0.0004483231622876323
5    16    0.0004188861744236026
5    17    0.0001891887057518529
5    18    8.166824246548212e-05
5    19    0.0002362756688848426
5    20    0.0002211308481631828
5    21    -2.567579289623459e-05
5    22    -1.108905361983777e-05
5    23    1.690809018128359e-05
5    24    5.295186138457744e-05
5    25    9.682897044883838e-05
5    26    0.0001517756708889783
5    27    0.0002150199732980411
5    28    0.0002766796399832971
5    29    3.383289610506177e-05
5    30    3.722503290361027e-05
5    31    4.113794162986627e-05
5    32    4.360512187120779e-05
5    33    4.343221958639542e-05
5    34    4.180857112125019e-05
5    35    3.757033751393008e-05
5    36    3.285694885716544e-05
5    37    2.902047562773385e-05
5    38    2.742366352700377e-05
5    39    2.690733705512686e-05
5    40    2.735408420738671e-05
5    41    3.006151714274184e-05
5    42    3.865916669964471e-05
5    43    4.859521728720255e-05
5    44    3.594363958125441e-05
5    45    3.937951219067218e-05
5    46    4.651995841759206e-05
5    47    5.367545375363938e-05
5    48    5.50462640837418e-05
5    49    5.231897712082805e-05
5    50    4.789294835721232e-05
5    51    4.678426739897657e-05
5    52    4.751908969756367e-05
5    53    4.953910574566421e-05
5    54    5.482439546562718e-05
5    55    6.760241760548515e-05
5    56    9.183318387624428e-05
5    57    0.0001299499103703236
5    58    0.0001833887455835998
5    59    0.0002554257398465853
5    60    0.0003338760328171544
5    61    0.0001329909117766839
5    62    0.0001603457390329064
5    63    0.0001117398090977597
5    64    4.144966154175814e-06
5    65    5.81118921610275e-05
5    66    5.957537264508367e-05
5    67    0.0001014568645519307
5    68    4.290050748290524e-05
5    69    1.448903307336988e-05
5    70    0.0001905082868091849
5    71    0.0001969894166352292
5    72    0.0001525851377431875
5    73    0.0001471184289772345
5    74    1.639670673679806e-05
5    75    -6.127843598308497e-05
5    76    -7.372788951040127e-05
5    77    0.0001082431979552555
5    78    6.464677698748873e-05
5    79    0.0001385362125084637
5    80    0.0002312731857289836
5    81    0.000308964310568704
5    82    0.0004242566434255252
5    83    0.0005468237319037003
5    84    0.0005960351609529379
6    0    -0.0006631975705144841
6    1    -0.0003158301528216266
6    2    0.0005807527381859437
6    3    0.0004678290771343734
6    4    0.0005006227732546879
6    5    0.0006692660473628234
6    6    0.007330956554174571
6    7    0.003888082308534948
6    8    0.004199208536149189
6    9    0.001884368566422468
6    10    0.001604322331309214
6    11    0.0003907415297880081
6    12    0.007279320399106968
6    13    0.005322405709557413
6    14    0.004760276753037205
6    15    0.004928134624587101
6    16    0.00358774205676206
6    17    0.002336490420841735
6    18    0.00190611622365746
6    19    0.001721156180182987
6    20    0.0006302604853656625
6    21    0.0001993724066033969
6    22    0.0002572698020311474
6    23    0.0003302355545241177
6    24    0.0004213318691963276
6    25    0.000521688134689326
6    26    0.0006603508791062641
6    27    0.0008410648275956541
6    28    0.001041536611545963
6    29    0.0004490815222969138
6    30    0.0004648500043993071
6    31    0.0005027207010494836
6    32    0.0005403939048790703
6    33    0.0005582654114125016
6    34    0.0005834934030234976
6    35    0.0006107733327986425
6    36    0.0006569366858841402
6    37    0.0007180990458842791
6    38    0.0008138809020344219
6    39    0.0009249772124364157
6    40    0.001053834016144842
6    41    0.001173102546301606
6    42    0.001322388366239198
6    43    0.001466843647560556
6    44    0.0007000652991586441
6    45    0.0007189583380663219
6    46    0.0007762452303418042
6    47    0.000853287120445533
6    48    0.0008906401564058964
6    49    0.0009091255171370914
6    50    0.0009086729680734055
6    51    0.0009419725429112743
6    52    0.0009690249727501277
6    53    0.000984475378361336
6    54    0.001023529323377702
6    55    0.001130384291150133
6    56    0.001311062784699794
6    57    0.001529889031102928
6    58    0.001770470180841421
6    59    0.002111087557929592
6    60    0.002555797404551589
6    61    0.002845520517665885
6    62    0.001577787708694654
6    63    0.0007872808433891539
6    64    8.903939098653193e-05
6    65    0.002021414882184268
6    66    0.001475989176967961
6    67    0.001452823680937231
6    68    0.0005105955673336201
6    69    0.0001905687615290766
6    70    0.003339551544346245
6    71    0.003785939172234785
6    72    0.003336930619140145
6    73    0.002831584759955512
6    74    0.002165851073563706
6    75    0.00153960017521521
6    76    0.001110107541803259
6    77    0.0007338928106092149
6    78    0.002513427816107252
6    79    0.003388324793288267
6    80    0.003751719529408741
6    81    0.003766427974508733
6    82    0.003190963242641168
6    83    0.002399448628822267
6    84    0.001466401763501999
7    0    0.001341837698100733
7    1    0.0008389977614527334
7    2    -0.0004341762080052525
7    3    0.001221241488063638
7    4    0.001915090485057078
7    5    0.0003511490280892472
7    6    0.00388808230853495
7    7    0.01610591839236414
7    8    0.003894740494209819
7    9    0.004097039410973024
7    10    0.001417959348804244
7    11    0.0008896441137082803
7    12    0.004749703248412241
7    13    0.01502303521663691
7    14    0.00898648485114072
7    15    0.003749215251958996
7    16    0.004921062324163644
7    17    0.005393048352054359
7    18    0.003734225606327719
7    19    0.001740263075633679
7    20    0.0008753041452877959
7    21    0.0002793277273827555
7    22    0.0003925483095621537
7    23    0.0005465660585450124
7    24    0.000732975633121358
7    25    0.0009263061408455983
7    26    0.001168606982582786
7    27    0.001463705433409578
7    28    0.001789637401867579
7    29    0.0007587164190879319
7    30    0.0007741281006749932
7    31    0.0008147426392019215
7    32    0.0008587259901977526
7    33    0.0008815605277585451
7    34    0.0009140534919391592
7    35    0.0009446234137050838
7    36    0.001015151283793095
7    37    0.001115932737239631
7    38    0.001266060702427218
7    39    0.001434889317558513
7    40    0.001635567093530618
7    41    0.001828031135453439
7    42    0.00206715535728426
7    43    0.002290068728384087
7    44    0.001065441687430203
7    45    0.001090441627109148
7    46    0.001152371677635295
7    47    0.001234740631825931
7    48    0.001271171761516233
7    49    0.001297855899981265
7    50    0.001309429339935169
7    51    0.001377349488136205
7    52    0.001448880654894685
7    53    0.001519307631325387
7    54    0.001621777985407042
7    55    0.001802600770358702
7    56    0.002084174698447943
7    57    0.002443494553448662
7    58    0.002856800913700745
7    59    0.003406969256293081
7    60    0.004093088526575406
7    61    0.004496275965111186
7    62    0.004105259317229743
7    63    0.0008543001583552797
7    64    0.0001604433977454098
7    65    0.003200656439552323
7    66    0.004193420958688225
7    67    0.001693741127070194
7    68    0.001451218454615852
7    69    0.0002767499961432104
7    70    0.002979145342333003
7    71    0.004489536431763644
7    72    0.004692519496262178
7    73    0.004656460508686152
7    74    0.004763793305957518
7    75    0.004115116353562711
7    76    0.002725003065052303
7    77    0.0009171041957430556
7    78    0.002809226304065365
7    79    0.004971117822569869
7    80    0.006806317921264112
7    81    0.008193280692045815
7    82    0.007317160832179715
7    83    0.004848981428457247
7    84    0.001731778776184273
8    0    0.0005454138448776862
8    1    0.001197099145448228
8    2    0.001511476327766303
8    3    0.0006672243858622626
8    4    0.0002454415667591328
8    5    0.0003411956432320677
8    6    0.004199208536149191
8    7    0.003894740494209821
8    8    0.007272533387798875
8    9    0.003085618325027709
8    10    0.002066736649003299
8    11    0.0005111236489251676
8    12    0.004503649258901826
8    13    0.006890349957835128
8    14    0.009577661497782662
8    15    0.007637036934456905
8    16    0.00391815905930381
8    17    0.002703151126305827
8    18    0.003070503903177983
8    19    0.002215844755627913
8    20    0.0003579286802697893
8    21    0.0003809011090597732
8    22    0.0004547784770847056
8    23    0.0005297746091027072
8    24    0.0006045309638338252
8    25    0.0006515475484387677
8    26    0.0007048894539766776
8    27    0.0007817286156103948
8    28    0.0008916838107088234
8    29    0.0005006576813949892
8    30    0.0005297167757435526
8    31    0.0005880078420452785
8    32    0.0006632923476480465
8    33    0.0007325948299148215
8    34    0.0008149027959230798
8    35    0.0008934386887445762
8    36    0.0009971622913775302
8    37    0.001111828348070833
8    38    0.001260751854423147
8    39    0.001427636288949325
8    40    0.001624906575301039
8    41    0.001796577254890821
8    42    0.001985415999925965
8    43    0.002152598407860026
8    44    0.0007809797195842747
8    45    0.00081176375747585
8    46    0.0008737527570727001
8    47    0.0009592972872184055
8    48    0.001030832760123555
8    49    0.001116375084375065
8    50    0.001195785472140687
8    51    0.001319447368211207
8    52    0.001438918484540473
8    53    0.001552736685390488
8    54    0.00168460268278656
8    55    0.001861012468601251
8    56    0.002082747838784356
8    57    0.002310568461296425
8    58    0.002518773805942322
8    59    0.002797591896309485
8    60    0.003203790995374366
8    61    0.001572584367402501
8    62    0.003389740305124971
8    63    0.002469581949724736
8    64    3.085509863088957e-05
8    65    0.001840316878489377
8    66    0.003560881484515447
8    67    0.003034124361418676
8    68    0.00125046255883745
8    69    0.0001666561644110739
8    70    0.002273636419344917
8    71    0.004394239047709672
8    72    0.005492675586796844
8    73    0.005442603873732991
8    74    0.004783444988205043
8    75    0.003533946327075019
8    76    0.002256320607737045
8    77    0.0006127920934736365
8    78    0.001279010191843225
8    79    0.003075410819838949
8    80    0.004471710761515074
8    81    0.005333197239716353
8    82    0.004687344737236693
8    83    0.003106096776100652
8    84    0.001074561932200097
9    0    0.001175647110266313
9    1    0.001301940497111554
9    2    0.0007352330675151016
9    3    0.0005935556092671853
9    4    0.0002960519647124552
9    5    4.128002467084245e-05
9    6    0.001884368566422468
9    7    0.004097039410973026
9    8    0.003085618325027713
9    9    0.004145882727975713
9    10    0.001407629391757163
9    11    0.0004170455398400325
9    12    0.003353191941211955
9    13    0.005358121378339777
9    14    0.004020238184050123
9    15    0.003900585757476953
9    16    0.005068746032227702
9    17    0.004519201245339456
9    18    0.002324991921533168
9    19    0.0006031341106124241
9    20    0.0004499603128798397
9    21    0.0002884347841146845
9    22    0.0003440556171762587
9    23    0.0003914234947619878
9    24    0.0004252817627334636
9    25    0.0004289561822567225
9    26    0.0004351530733009988
9    27    0.0004672570326307495
9    28    0.0005344093020817333
9    29    0.0003401349273896547
9    30    0.0003482322785811646
9    31    0.000371965190185889
9    32    0.0004102288615223609
9    33    0.0004521027404556504
9    34    0.0005116647321392987
9    35    0.0005762188624511654
9    36    0.0006586678926707993
9    37    0.0007514557481682634
9    38    0.0008754740662334324
9    39    0.001017357034170008
9    40    0.001175734143161575
9    41    0.001302368065010992
9    42    0.001434370449823991
9    43    0.001554563491959614
9    44    0.0005899676797530758
9    45    0.0005906574302177246
9    46    0.0006020706478362221
9    47    0.000630001990708334
9    48    0.0006553237215881988
9    49    0.0007010436345759004
9    50    0.000757503278302534
9    51    0.0008571241517970348
9    52    0.0009651519173711873
9    53    0.00107324809431157
9    54    0.001193066919463985
9    55    0.001340354542875292
9    56    0.001512764939097425
9    57    0.001674536436823562
9    58    0.001801634297922748
9    59    0.001968503156733304
9    60    0.00223487200535564
9    61    0.001630296841241517
9    62    0.001433325743098893
9    63    0.0004970002275076797
9    64    9.843580504544119e-05
9    65    0.001344366988577993
9    66    0.002180428580247601
9    67    0.00178034454395736
9    68    0.0014106243918482
9    69    6.185876363108561e-05
9    70    0.0009139801965166039
9    71    0.00191416412508188
9    72    0.003062909157862063
9    73    0.004283132779170061
9    74    0.005081179337694561
9    75    0.004298027998212264
9    76    0.002317965097385177
9    77    9.667537058439561e-05
9    78    0.0005295346049550235
9    79    0.002342145469779532
9    80    0.003980709910631805
9    81    0.004979597288949801
9    82    0.004228634617060615
9    83    0.002530314191206604
9    84    0.0005907003306479973
10    0    -0.0003601280691110505
10    1    -0.0001591038112230088
10    2    0.0003029497921461758
10    3    0.0003057672487428282
10    4    0.0001101121859969645
10    5    6.543416870045951e-06
10    6    0.001604322331309216
10    7    0.001417959348804246
10    8    0.002066736649003301
10    9    0.001407629391757163
10    10    0.001570605504039974
10    11    0.0003223230022240906
10    12    0.001219488342146544
10    13    0.001897112990938331
10    14    0.002787459494444572
10    15    0.002305863388311103
10    16    0.001392207595888517
10    17    0.001451767861597931
10    18    0.001869086993490085
10    19    0.001293295278184165
10    20    0.0001210563703410355
10    21    9.811335312103213e-05
10    22    0.0001262968582268817
10    23    0.0001583795425895655
10    24    0.0001857455280554867
10    25    0.0001990927572212236
10    26    0.0002130868957199807
10    27    0.0002373816668487928
10    28    0.0002747932990688831
10    29    0.0001867275450437242
10    30    0.0001799960087196481
10    31    0.0001864012580502662
10    32    0.0002050992643607291
10    33    0.0002240526781158377
10    34    0.0002450547416128313
10    35    0.0002646886766506475
10    36    0.0002988922721831261
10    37    0.0003468235291286657
10    38    0.0004130643507516426
10    39    0.0004854722202534887
10    40    0.0005646425848877162
10    41    0.0006356235032924421
10    42    0.0007213834341861668
10    43    0.0007975600337935858
10    44    0.0002911523324911977
10    45    0.000287294427870688
10    46    0.0002894419703252976
10    47    0.0002991230941678634
10    48    0.0003052682315742567
10    49    0.0003191730059251881
10    50    0.0003370054312317715
10    51    0.0003720221489225436
10    52    0.0004080829037520058
10    53    0.0004438990177783636
10    54    0.0004901167349098464
10    55    0.0005576446337219348
10    56    0.0006439291681449118
10    57    0.000731850469869192
10    58    0.0008128435612450018
10    59    0.000922236691713689
10    60    0.001076632650171356
10    61    0.0006355881644036046
10    62    0.0008178749306175253
10    63    0.0005384934773136321
10    64    3.212160796172301e-05
10    65    0.0006549140845157887
10    66    0.000778769840889358
10    67    0.0005564109514099772
10    68    0.0001917148437125262
10    69    9.071115349027838e-05
10    70    -0.000115542841809516
10    71    0.0004000332588866407
10    72    0.001115142003762906
10    73    0.001582032416734759
10    74    0.002075821746235597
10    75    0.001910909480955169
10    76    0.001319751815450277
10    77    3.516261254521506e-05
10    78    -0.0003300404008901834
10    79    0.000899083177842903
10    80    0.002112099163990155
10    81    0.003033478115877934
10    82    0.002803531591218213
10    83    0.001780646218065212
10    84    0.0003691067763274344
11    0    0.0001422219260226096
11    1    6.511739614632976e-05
11    2    -0.0001251700820252758
11    3    -0.000166318808132549
11    4    -2.932536254802642e-05
11    5    5.691107572744914e-05
11    6    0.0003907415297880082
11    7    0.0008896441137082796
11    8    0.0005111236489251676
11    9    0.0004170455398400321
11    10    0.0003223230022240908
11    11    0.0002677483312039568
11    12    0.0005647305399476203
11    13    0.001023431540145636
11    14    0.0007168972921320277
11    15    0.0003719366505660734
11    16    0.0002766870136813682
11    17    0.000255478433520071
11    18    0.0002756839271276746
11    19    0.0003336270802926397
11    20    0.0002507213956404144
11    21    4.547738869203061e-05
11    22    5.141674081396526e-05
11    23    5.476100992640887e-05
11    24    5.563546834882356e-05
11    25    5.24636135987203e-05
11    26    4.969609662317703e-05
11    27    4.92143920550951e-05
11    28    5.220644299417059e-05
11    29    6.564995097544429e-05
11    30    6.002281325167904e-05
11    31    6.071488268613032e-05
11    32    6.605977130881135e-05
11    33    7.177138052931668e-05
11    34    7.817348246746633e-05
11    35    8.440791632592667e-05
11    36    9.680384530927702e-05
11    37    0.0001155793225001321
11    38    0.0001404455873152195
11    39    0.0001658633816455023
11    40    0.0001933643321894342
11    41    0.0002198073809026394
11    42    0.00025331340440192
11    43    0.0002827578172820706
11    44    0.0001189115767230303
11    45    0.0001140273726366364
11    46    0.0001096947274136318
11    47    0.000108335999583614
11    48    0.0001063434331274765
11    49    0.0001083488695894604
11    50    0.000113401040773537
11    51    0.0001253040661566481
11    52    0.0001371997145255346
11    53    0.0001476052516303882
11    54    0.0001602859887129266
11    55    0.0001796564732374336
11    56    0.0002060720565101272
11    57    0.0002345863089604336
11    58    0.0002616978498312732
11    59    0.0002976057797791383
11    60    0.000347644866255967
11    61    0.0003383396044653548
11    62    0.0002593983391538291
11    63    6.71335613697396e-05
11    64    1.122319877022519e-05
11    65    0.0001814927402931388
11    66    0.0002176193201492445
11    67    0.0001066829488049264
11    68    6.03462506584669e-05
11    69    3.042497612328679e-05
11    70    0.0004085075080692223
11    71    0.000525420661441629
11    72    0.0004294083881123657
11    73    0.000268443757819406
11    74    6.890686930601035e-05
11    75    -1.137127947406623e-05
11    76    2.160094477768694e-05
11    77    0.0001485800074939415
11    78    0.0003071948634898355
11    79    0.000155501116266437
11    80    1.320286121432522e-05
11    81    -3.478449891028849e-05
11    82    0.0001347827104524882
11    83    0.0003845117556301274
11    84    0.0005671526770832633
12    0    0.00527340883453145
12    1    0.00554211295833346
12    2    0.003898888090090283
12    3    0.002398143163582491
12    4    0.001305331978213806
12    5    0.000496541281848874
12    6    0.007279320399106961
12    7    0.004749703248412232
12    8    0.004503649258901826
12    9    0.003353191941211957
12    10    0.001219488342146545
12    11    0.0005647305399476212
12    12    0.01688925662612453
12    13    0.009648649068870559
12    14    0.0059895807821178
12    15    0.00933019190307449
12    16    0.009764788082391543
12    17    0.006042429156759782
12    18    0.002006883548337331
12    19    0.001383943869159906
12    20    0.001348356261464408
12    21    0.000667798870297106
12    22    0.0007373650360461945
12    23    0.0007849961165247374
12    24    0.0008602343204358218
12    25    0.000953877123099852
12    26    0.001120754142214384
12    27    0.001367470489972442
12    28    0.001663707237334927
12    29    0.000627728999760405
12    30    0.0006779413050038804
12    31    0.000756782971522987
12    32    0.000817991680124128
12    33    0.0008405511819247062
12    34    0.0008855468462891199
12    35    0.0009621779501816666
12    36    0.001091396843808198
12    37    0.001240268638850488
12    38    0.00142144750432188
12    39    0.001607542300938919
12    40    0.001817014461780608
12    41    0.001999932319594466
12    42    0.002225376504673094
12    43    0.00245113487794546
12    44    0.001317701806709641
12    45    0.001347516134878692
12    46    0.001427988762617883
12    47    0.001535912199284145
12    48    0.001583354203238297
12    49    0.001609032607315325
12    50    0.001614229340489877
12    51    0.001713250828328883
12    52    0.00185915259443717
12    53    0.002035542249755407
12    54    0.002247563054104758
12    55    0.002520335437441672
12    56    0.002868318857920568
12    57    0.003257583771735596
12    58    0.003666010799418977
12    59    0.004219350622786035
12    60    0.004960812071563543
12    61    0.005528452115424016
12    62    0.001771307766857091
12    63    0.000733357927402028
12    64    0.0002085296574151412
12    65    0.003705001845663699
12    66    0.002819102006205011
12    67    0.003749041469276047
12    68    0.002028284403579629
12    69    0.0002130909575270112
12    70    0.008186307294937616
12    71    0.008808158473737135
12    72    0.007516857160635456
12    73    0.006606233245739912
12    74    0.005186098956539819
12    75    0.003573151122222396
12    76    0.002055666040971983
12    77    0.001241335975130151
12    78    0.006491215998364427
12    79    0.007297474798760464
12    80    0.006808223455787618
12    81    0.005620916975443773
12    82    0.00408348779045375
12    83    0.002984759125511467
12    84    0.002233984478484686
13    0    0.007455044560212515
13    1    0.009649796389685382
13    2    0.005540095761139786
13    3    0.00433790088053295
13    4    0.002545086230954613
13    5    0.0002476304306363473
13    6    0.005322405709557411
13    7    0.01502303521663693
13    8    0.006890349957835128
13    9    0.005358121378339777
13    10    0.001897112990938328
13    11    0.001023431540145638
13    12    0.009648649068870545
13    13    0.03064463788709393
13    14    0.02059985676408008
13    15    0.007704168186671979
13    16    0.008455134885048232
13    17    0.01031120212713837
13    18    0.007137678675037214
13    19    0.002049541720670838
13    20    0.001583579736557654
13    21    0.001027970947117691
13    22    0.001236977450079506
13    23    0.001422429071033169
13    24    0.001603546649635119
13    25    0.001746771620733972
13    26    0.001963368461950306
13    27    0.002283168534474466
13    28    0.002694906109703661
13    29    0.001039527661932287
13    30    0.001121647868392831
13    31    0.001229462774178488
13    32    0.001324238082927955
13    33    0.001402500854682539
13    34    0.001537928609375952
13    35    0.001692972291928258
13    36    0.001893694834941715
13    37    0.00211435110326186
13    38    0.002416135247721796
13    39    0.002760379301082366
13    40    0.003154745646576754
13    41    0.003477612478682433
13    42    0.003815251703930891
13    43    0.004123034115336374
13    44    0.0018997945196536
13    45    0.001964813057463316
13    46    0.002077451734306669
13    47    0.002221465744471649
13    48    0.002314908094830422
13    49    0.002431209620413324
13    50    0.002553646139910073
13    51    0.002830366720495946
13    52    0.003178314859766154
13    53    0.003576108238671899
13    54    0.004024301742506353
13    55    0.00454483780595806
13    56    0.005155691196420073
13    57    0.005799708480348629
13    58    0.006417252947385858
13    59    0.00719162473293128
13    60    0.008253767402018958
13    61    0.006454247033045124
13    62    0.00683394655815306
13    63    0.002195320409628663
13    64    0.0002535692180343024
13    65    0.005405353479241963
13    66    0.008397053481695596
13    67    0.004570438828931202
13    68    0.00318933429202878
13    69    0.0004142305580182761
13    70    0.008696774480989516
13    71    0.01354430324094061
13    72    0.01344793015724487
13    73    0.01102256476214562
13    74    0.008510888553671337
13    75    0.006218274953562635
13    76    0.004174333487354911
13    77    0.001823020985178191
13    78    0.00793525568457543
13    79    0.01002532304896736
13    80    0.01083932146734399
13    81    0.01137702433652737
13    82    0.009626450924023788
13    83    0.006276503799915983
13    84    0.00228527566977139
14    0    0.005268020044365768
14    1    0.007979231956706608
14    2    0.006781476691629951
14    3    0.004082641032853637
14    4    0.001696514429542813
14    5    0.0002296459296896099
14    6    0.004760276753037206
14    7    0.008986484851140715
14    8    0.009577661497782662
14    9    0.004020238184050121
14    10    0.002787459494444568
14    11    0.0007168972921320281
14    12    0.005989580782117808
14    13    0.02059985676408007
14    14    0.02491239429585775
14    15    0.01206978110582496
14    16    0.003744854876180486
14    17    0.006079005489878026
14    18    0.00857321821511375
14    19    0.003753279870572591
14    20    0.0005570488890901352
14    21    0.000778502825310794
14    22    0.0009754936442330067
14    23    0.001209211944185542
14    24    0.001473956928393791
14    25    0.001708066538143404
14    26    0.001992053338714434
14    27    0.002344760832888621
14    28    0.002758852655946538
14    29    0.0009350113247052803
14    30    0.001001763769048517
14    31    0.001117743105557673
14    32    0.001249919630397615
14    33    0.001353892337451756
14    34    0.001475448848849754
14    35    0.001591252255322755
14    36    0.001756737477808009
14    37    0.001944164329177089
14    38    0.002189049992300256
14    39    0.002452604880312298
14    40    0.002754276444677209
14    41    0.003018561162021106
14    42    0.003338118160851413
14    43    0.003632562695153463
14    44    0.001560314504129257
14    45    0.001634116737484677
14    46    0.0017496401121687
14    47    0.00189588173682233
14    48    0.002016003651485249
14    49    0.002166050654681922
14    50    0.002307057050438207
14    51    0.002552345373831227
14    52    0.002833658244063378
14    53    0.003156588465618104
14    54    0.003538591108613823
14    55    0.003999272169214023
14    56    0.004540842941989811
14    57    0.005114777349553632
14    58    0.005689790980306008
14    59    0.006435812294027034
14    60    0.007431118864144974
14    61    0.003489458330224026
14    62    0.007359843112090959
14    63    0.004406513677921307
14    64    9.412098025332216e-05
14    65    0.003687166348851724
14    66    0.007742421496342839
14    67    0.004971614767570621
14    68    0.002291414634242836
14    69    0.0004030484584926929
14    70    0.005622515067037094
14    71    0.01136465380776053
14    72    0.01315456826441337
14    73    0.01085140896750225
14    74    0.008303229917232714
14    75    0.005832625891042613
14    76    0.004422692184498402
14    77    0.001362011081685811
14    78    0.004581535915187826
14    79    0.008264638208685266
14    80    0.01076739898094791
14    81    0.01258325036665338
14    82    0.01088452505395549
14    83    0.006602453808838879
14    84    0.001104679890324443
15    0    0.003730571757939603
15    1    0.005630553918324384
15    2    0.006216436093112037
15    3    0.003521403372248815
15    4    0.0009018300134888642
15    5    0.0004483231622876324
15    6    0.004928134624587101
15    7    0.003749215251958997
15    8    0.007637036934456897
15    9    0.003900585757476957
15    10    0.002305863388311102
15    11    0.0003719366505660737
15    12    0.009330191903074481
15    13    0.007704168186671996
15    14    0.01206978110582496
15    15    0.01547798851140024
15    16    0.009642780860540582
15    17    0.003461732759645144
15    18    0.003214886630797629
15    19    0.004691170641760998
15    20    0.0001517534785721663
15    21    0.0004796835090224562
15    22    0.00061356477017901
15    23    0.0008082241175473386
15    24    0.001053534211354585
15    25    0.001284963024031099
15    26    0.001542054567839518
15    27    0.001838555195906394
15    28    0.002177972905263962
15    29    0.0006634681787293357
15    30    0.0007052311228322331
15    31    0.0007925781533866532
15    32    0.0009049698230954699
15    33    0.0009864602309369111
15    34    0.001061287878875466
15    35    0.00112740238528976
15    36    0.001240255979136327
15    37    0.00137495707014938
15    38    0.001543321898656898
15    39    0.001720184168048642
15    40    0.001929199497087568
15    41    0.002121576185881086
15    42    0.002367706544028715
15    43    0.002605927394611769
15    44    0.001092213947927382
15    45    0.001135286066836104
15    46    0.001210431592371917
15    47    0.001317035664852585
15    48    0.00140977847209097
15    49    0.001517626829362956
15    50    0.001606723282920996
15    51    0.001757855263966753
15    52    0.001931310387204546
15    53    0.002140761080210822
15    54    0.002403121793427082
15    55    0.002733218453782496
15    56    0.003135960111240533
15    57    0.003581084222754586
15    58    0.00404410708916425
15    59    0.00463815454999613
15    60    0.005405761479144139
15    61    0.002785400364673113
15    62    0.003785663557404529
15    63    0.00339059827782541
15    64    0.0001005297381780827
15    65    0.002829977671671356
15    66    0.004522949119353396
15    67    0.005427129813209228
15    68    0.002244581596687583
15    69    0.0002078343944157071
15    70    0.004346900863179816
15    71    0.007718216759775789
15    72    0.009737817334507744
15    73    0.01017134151576936
15    74    0.008724745458924951
15    75    0.006040141993151732
15    76    0.003322516865605744
15    77    0.0009031958186536461
15    78    0.002241403592695242
15    79    0.006842142046832556
15    80    0.01029602184105972
15    81    0.01187687289426079
15    82    0.009574874782683021
15    83    0.005434569960001678
15    84    0.0008518598176604087
16    0    0.003853567341322129
16    1    0.005079493583776917
16    2    0.00437745715515599
16    3    0.003293008562907946
16    4    0.001126973279558546
16    5    0.0004188861744236023
16    6    0.003587742056762057
16    7    0.004921062324163636
16    8    0.003918159059303809
16    9    0.005068746032227695
16    10    0.001392207595888518
16    11    0.0002766870136813685
16    12    0.009764788082391535
16    13    0.008455134885048237
16    14    0.003744854876180483
16    15    0.009642780860540582
16    16    0.01408588908504397
16    17    0.008972730697271092
16    18    0.001717498776292195
16    19    0.00062662296618227
16    20    0.001242079467889979
16    21    0.0004036168997242268
16    22    0.0005409864955013187
16    23    0.0007198013736968316
16    24    0.0009165435473303261
16    25    0.001091633011701369
16    26    0.001299814282887331
16    27    0.001567686813716633
16    28    0.001889260050308989
16    29    0.000570509589731239
16    30    0.0006010736448009578
16    31    0.0006472305783961839
16    32    0.0007048333791664922
16    33    0.0007549115840787848
16    34    0.0008236560715916938
16    35    0.000895692378597568
16    36    0.0009942032845023745
16    37    0.001105085529568336
16    38    0.001257492917545354
16    39    0.001436798857622126
16    40    0.001644775053985555
16    41    0.001813139538650545
16    42    0.00200133996445128
16    43    0.002186404518733757
16    44    0.001015883785992985
16    45    0.001027889288258458
16    46    0.001055633717243979
16    47    0.001105596639389915
16    48    0.001139228491314512
16    49    0.001189472147766148
16    50    0.001246359326948775
16    51    0.001387738228208359
16    52    0.001580362668576735
16    53    0.001815375976730333
16    54    0.002086224283561393
16    55    0.002397766634054669
16    56    0.002762868912425864
16    57    0.003158599084708519
16    58    0.003556993214299434
16    59    0.004057894630597583
16    60    0.004716355323140946
16    61    0.003265848864585036
16    62    0.001734675107518468
16    63    0.0008751509743559103
16    64    0.0002049098930822225
16    65    0.002586002043055113
16    66    0.003368142856601572
16    67    0.004230799661277409
16    68    0.00298217151680103
16    69    4.405723218904744e-05
16    70    0.003043103074796694
16    71    0.004428448337594471
16    72    0.006242963187873829
16    73    0.009181723087592851
16    74    0.01020873428195295
16    75    0.008111252816783173
16    76    0.003600896829730063
16    77    0.0002682693910267821
16    78    0.00175251871820865
16    79    0.005959506258856359
16    80    0.009423823438919929
16    81    0.01083823587039573
16    82    0.008556228932945654
16    83    0.004919801464061341
16    84    0.001402161343561566
17    0    0.003288876143924133
17    1    0.004137225718930883
17    2    0.002720267786294312
17    3    0.002725176181687763
17    4    0.001564805989540542
17    5    0.0001891887057518534
17    6    0.002336490420841737
17    7    0.005393048352054359
17    8    0.002703151126305832
17    9    0.004519201245339458
17    10    0.00145176786159793
17    11    0.0002554784335200714
17    12    0.006042429156759785
17    13    0.01031120212713836
17    14    0.006079005489878021
17    15    0.003461732759645136
17    16    0.008972730697271086
17    17    0.01113991940548755
17    18    0.004760692086478451
17    19    -0.001689437874990341
17    20    0.001531802573292196
17    21    0.00035143712860074
17    22    0.0004918180937939972
17    23    0.0006610600906186907
17    24    0.0008298479804303882
17    25    0.000979376603827929
17    26    0.001177217518744802
17    27    0.001449114886103626
17    28    0.001769355847493059
17    29    0.0005287956984112388
17    30    0.0005546702494623721
17    31    0.0005852074762385698
17    32    0.0006169471262249088
17    33    0.0006503261875432765
17    34    0.0007147796765605501
17    35    0.0007870220799345971
17    36    0.0008757089385084269
17    37    0.0009722569360863918
17    38    0.00111242859663092
17    39    0.001280212290039464
17    40    0.001464845021448822
17    41    0.001605172501065594
17    42    0.001762894144012051
17    43    0.001915269079593918
17    44    0.0009506691156342382
17    45    0.0009590179247981939
17    46    0.0009778675191938872
17    47    0.001007872669437238
17    48    0.001016534316664005
17    49    0.001043274836793072
17    50    0.001089613386258958
17    51    0.001227426737411057
17    52    0.0014223533076971
17    53    0.001655261156961726
17    54    0.001914160339148429
17    55    0.002203098376163829
17    56    0.002531094537652099
17    57    0.002875886723308538
17    58    0.003222220383059664
17    59    0.003676264311969465
17    60    0.004282559275912683
17    61    0.002609011971628266
17    62    0.002007946305205807
17    63    0.0002641236738709144
17    64    0.0001874281832283622
17    65    0.002047511471121729
17    66    0.003213872370292391
17    67    0.002268241043862002
17    68    0.002408743822632091
17    69    6.767919762515248e-05
17    70    0.001069509078899382
17    71    0.002156866974726199
17    72    0.003957968597149495
17    73    0.006526464066062851
17    74    0.008846370232400055
17    75    0.007945359625214098
17    76    0.004265229526025084
17    77    -0.0001727121939322723
17    78    0.001118813187214196
17    79    0.004536929676664865
17    80    0.007667094115130978
17    81    0.009584582596545587
17    82    0.008135845370483378
17    83    0.004874925759597699
17    84    0.001240398358443419
18    0    0.00161636541755553
18    1    0.002157164741456578
18    2    0.001626309386919131
18    3    0.00176552746994132
18    4    0.001524402008790347
18    5    8.166824246548246e-05
18    6    0.001906116223657459
18    7    0.003734225606327716
18    8    0.003070503903177983
18    9    0.002324991921533166
18    10    0.001869086993490085
18    11    0.0002756839271276745
18    12    0.002006883548337332
18    13    0.007137678675037209
18    14    0.008573218215113748
18    15    0.003214886630797623
18    16    0.001717498776292189
18    17    0.004760692086478441
18    18    0.005507226867597202
18    19    0.001594631670328916
18    20    0.0003046231412924939
18    21    0.0002134600930879216
18    22    0.0003090229241459879
18    23    0.0004354360412805394
18    24    0.000574829942406414
18    25    0.0007107145179898585
18    26    0.0008842012851793645
18    27    0.001103890677261503
18    28    0.001347127566030926
18    29    0.0003825450826054098
18    30    0.0004006208604570751
18    31    0.0004336765045781899
18    32    0.0004705575897646345
18    33    0.000498857995809253
18    34    0.0005368460625762897
18    35    0.000574859422507044
18    36    0.000633465058682699
18    37    0.0007057810303551205
18    38    0.0008065912968129031
18    39    0.0009161063612294476
18    40    0.001033763524622633
18    41    0.0011345084564748
18    42    0.001266872204722574
18    43    0.001392003137400707
18    44    0.00061552718270079
18    45    0.000633348038656021
18    46    0.0006656722458373368
18    47    0.0007056917594742637
18    48    0.0007294247474479541
18    49    0.0007627086195465275
18    50    0.000800856499896113
18    51    0.0008886661273280836
18    52    0.001000421806834941
18    53    0.001131632372613335
18    54    0.001287538509476233
18    55    0.001479265961590421
18    56    0.00170930414069072
18    57    0.001960264965802783
18    58    0.002227116211116087
18    59    0.002586401424943127
18    60    0.003050776804854691
18    61    0.001382334881517829
18    62    0.002383350571744008
18    63    0.001173173818218298
18    64    7.474689385862134e-05
18    65    0.001587861315829215
18    66    0.002507140923157684
18    67    0.001146835874389776
18    68    0.0007783343241252632
18    69    0.00018154470329511
18    70    7.123620159403894e-05
18    71    0.001581015644722962
18    72    0.002994171306558915
18    73    0.003404388770071373
18    74    0.004505641198804913
18    75    0.004333352938699678
18    76    0.003278329144167078
18    77    5.275161106888701e-05
18    78    0.0001205046044974505
18    79    0.002913292928976264
18    80    0.005592109151917043
18    81    0.007821341425969934
18    82    0.007168895275235739
18    83    0.004345969428802695
18    84    0.00047540470633873
19    0    0.0002904762682861196
19    1    0.0004856195341840364
19    2    0.0008460438880328882
19    3    0.0007365492034024303
19    4    0.0007884584177397664
19    5    0.0002362756688848425
19    6    0.001721156180182985
19    7    0.001740263075633679
19    8    0.002215844755627909
19    9    0.0006031341106124229
19    10    0.001293295278184165
19    11    0.0003336270802926393
19    12    0.001383943869159905
19    13    0.002049541720670847
19    14    0.003753279870572593
19    15    0.004691170641760999
19    16    0.0006266229661822675
19    17    -0.001689437874990343
19    18    0.001594631670328917
19    19    0.00428626303514746
19    20    -0.0004080320577399616
19    21    6.609863105565462e-05
19    22    9.973068073206449e-05
19    23    0.0001593853887963774
19    24    0.0002416923458619117
19    25    0.0003308561179215895
19    26    0.0004324930724774021
19    27    0.0005432037347276569
19    28    0.0006585594491329765
19    29    0.0001725677789520101
19    30    0.0001773155538235536
19    31    0.0002007937113386402
19    32    0.0002327429372293233
19    33    0.0002510743362961819
19    34    0.0002580757913317547
19    35    0.000258957649833453
19    36    0.0002800540713948349
19    37    0.0003181345353607818
19    38    0.0003671044706743142
19    39    0.0004124670641988223
19    40    0.0004648498105716099
19    41    0.0005242227779202116
19    42    0.0006112164361415235
19    43    0.0006937630175274746
19    44    0.0002283710112513826
19    45    0.0002399863893970449
19    46    0.0002639943550738897
19    47    0.0002961422065975339
19    48    0.0003217841300077776
19    49    0.0003465426266913506
19    50    0.0003625573348792027
19    51    0.000385530632954496
19    52    0.0004055260080486714
19    53    0.0004303830918248362
19    54    0.0004742066301091886
19    55    0.0005491737998747439
19    56    0.0006591437459300926
19    57    0.0007985521466999618
19    58    0.0009610112929341701
19    59    0.001168819801066976
19    60    0.001414913691362834
19    61    0.0008034435117385768
19    62    0.001215892498599571
19    63    0.00117746220698671
19    64    1.192870923260771e-05
19    65    0.001112394022836362
19    66    0.0009712488820160703
19    67    0.0009375887455060316
19    68    -0.0001194365375385822
19    69    0.0001638692828012955
19    70    0.0007270638893094909
19    71    0.001719023829587779
19    72    0.002086712143603272
19    73    0.001452468284558719
19    74    0.0007509804973684318
19    75    0.000465137487356085
19    76    0.0008125052252591962
19    77    0.0004920616959574081
19    78    -5.082410573855107e-05
19    79    0.001534278906736096
19    80    0.002979437889572975
19    81    0.004170215125004023
19    82    0.003933871304451936
19    83    0.002591884199725721
19    84    0.0005228133885947215
20    0    0.00033883993046574
20    1    0.0004124788939665073
20    2    0.000217170491786711
20    3    0.0001334202649161463
20    4    0.0001116109920625046
20    5    0.0002211308481631826
20    6    0.0006302604853656622
20    7    0.0008753041452877954
20    8    0.0003579286802697902
20    9    0.0004499603128798393
20    10    0.0001210563703410354
20    11    0.0002507213956404144
20    12    0.001348356261464409
20    13    0.001583579736557653
20    14    0.0005570488890901341
20    15    0.0001517534785721661
20    16    0.00124207946788998
20    17    0.001531802573292196
20    18    0.0003046231412924938
20    19    -0.0004080320577399619
20    20    0.0006822100216621377
20    21    4.093243225862024e-05
20    22    6.318912384575354e-05
20    23    9.185789970931932e-05
20    24    0.0001208354645579724
20    25    0.0001502184924378543
20    26    0.0001917204514363228
20    27    0.0002475436910253695
20    28    0.0003084064319389997
20    29    8.758088613165007e-05
20    30    8.554206436746294e-05
20    31    8.641637257615104e-05
20    32    8.924016583230453e-05
20    33    9.250918553408529e-05
20    34    9.863167945923005e-05
20    35    0.0001044055973873009
20    36    0.0001139484675195734
20    37    0.000127961850232313
20    38    0.0001492143547066919
20    39    0.000173083640208648
20    40    0.00019859963245274
20    41    0.0002213601337869351
20    42    0.0002535542788505768
20    43    0.0002845152414150385
20    44    0.0001680320219937264
20    45    0.0001643374629729762
20    46    0.0001610977079901672
20    47    0.0001590144129965173
20    48    0.0001514286084820204
20    49    0.000145744304024971
20    50    0.0001451129363585785
20    51    0.0001607732614553216
20    52    0.0001870949201607886
20    53    0.0002195864507500677
20    54    0.0002561493151450011
20    55    0.0002987109422074765
20    56    0.0003513140083128871
20    57    0.0004141998012425144
20    58    0.0004873959669005598
20    59    0.0005851201383913492
20    60    0.0007043716286426476
20    61    0.000458812815241722
20    62    0.0002408699456156424
20    63    -5.599239243326193e-05
20    64    2.582324869639417e-05
20    65    0.0001409464049902665
20    66    0.0002441691814861777
20    67    0.0001663771438919117
20    68    0.0002666650592090322
20    69    1.622577214015241e-05
20    70    0.0006245477982447824
20    71    0.0006214756278755725
20    72    0.0004883973526975061
20    73    0.0005700488244750071
20    74    0.0004753589503430221
20    75    0.0002950459464126627
20    76    2.263710004463199e-05
20    77    0.0001499925920086464
20    78    0.000533169362236918
20    79    0.000377095482683309
20    80    0.0002295084410330801
20    81    0.0001117242829821199
20    82    0.0003033460374710391
20    83    0.0006974970809828789
20    84    0.001092354763576728
21    0    0.00044193760970632
21    1    0.0005154436853792298
21    2    0.0002886740666477237
21    3    0.0001283163600879232
21    4    1.926970837573474e-05
21    5    -2.567579289623457e-05
21    6    0.0001993724066033971
21    7    0.0002793277273827555
21    8    0.0003809011090597734
21    9    0.0002884347841146843
21    10    9.811335312103195e-05
21    11    4.547738869203065e-05
21    12    0.0006677988702971044
21    13    0.00102797094711769
21    14    0.000778502825310795
21    15    0.0004796835090224558
21    16    0.000403616899724226
21    17    0.00035143712860074
21    18    0.0002134600930879219
21    19    6.609863105565476e-05
21    20    4.09324322586201e-05
21    21    0.0003120290141176936
21    22    0.0002542684317668398
21    23    0.0001218646410646425
21    24    -3.011837295534963e-05
21    25    -0.0001850516919544633
21    26    -0.0003358369074344202
21    27    -0.0004760392147852605
21    28    -0.0006004790165643846
21    29    2.233944846251382e-05
21    30    2.340671969931674e-05
21    31    2.581851310190546e-05
21    32    2.262303685088734e-05
21    33    1.668356500243702e-05
21    34    1.957083449543397e-05
21    35    4.398944946986648e-05
21    36    9.232535461893566e-05
21    37    0.0001426722163467194
21    38    0.0001798087857477493
21    39    0.0002044577999004388
21    40    0.000230280364132107
21    41    0.000255042828512679
21    42    0.0002818862211370718
21    43    0.0003049508880586258
21    44    0.0001710928606374827
21    45    0.000176819897014774
21    46    0.0001883530007898496
21    47    0.0002046699057300199
21    48    0.0002183364144120435
21    49    0.0002338060823787317
21    50    0.0002447679689142513
21    51    0.0002611252089467301
21    52    0.0002734310506764151
21    53    0.0002794880464779146
21    54    0.0002753633417536077
21    55    0.0002575781828502196
21    56    0.000225909754913783
21    57    0.0001800503830478179
21    58    0.0001236018518928657
21    59    6.839419893104611e-05
21    60    3.053090478707557e-05
21    61    0.0004449951682195872
21    62    0.0003351893104773117
21    63    0.000153699332395012
21    64    3.308254348071782e-06
21    65    0.0004305381892963325
21    66    0.0005174032281475144
21    67    0.0003720686153235536
21    68    0.0001791610671593007
21    69    1.237337346401621e-05
21    70    2.017119537283744e-05
21    71    0.0001221651523794336
21    72    0.0002206009957990404
21    73    0.0002710953375614497
21    74    0.0003173068578808446
21    75    0.000307225407213658
21    76    0.0002530042744260785
21    77    8.312719944142612e-05
21    78    -4.289626047450598e-05
21    79    -0.0001355755055470525
21    80    -0.0002166077076216572
21    81    -0.000257340362003635
21    82    -0.00022127628714186
21    83    -0.0001408628592347287
21    84    -5.530856304982305e-05
22    0    0.0004894862270539465
22    1    0.0005965416661461121
22    2    0.0003686305931634872
22    3    0.0001977051365593321
22    4    5.969230869134698e-05
22    5    -1.10890536198378e-05
22    6    0.0002572698020311475
22    7    0.0003925483095621534
22    8    0.0004547784770847059
22    9    0.0003440556171762581
22    10    0.0001262968582268818
22    11    5.141674081396541e-05
22    12    0.0007373650360461948
22    13    0.001236977450079507
22    14    0.0009754936442330081
22    15    0.0006135647701790099
22    16    0.0005409864955013182
22    17    0.0004918180937939973
22    18    0.0003090229241459882
22    19    9.973068073206433e-05
22    20    6.318912384575359e-05
22    21    0.00025426843176684
22    22    0.0002531024506691052
22    23    0.0001767012454282899
22    24    4.159703284088427e-05
22    25    -0.0001151981722091717
22    26    -0.0002505896048224498
22    27    -0.0003459099258548307
22    28    -0.0004149735130391914
22    29    4.519803020702021e-05
22    30    4.739817843638926e-05
22    31    4.38649141654975e-05
22    32    3.676411403553258e-05
22    33    3.971152395953955e-05
22    34    5.907776315176759e-05
22    35    8.53623267091343e-05
22    36    0.0001117460048868507
22    37    0.0001414959519827675
22    38    0.0001813453195045048
22    39    0.0002202467028402771
22    40    0.0002542435344496732
22    41    0.0002758158522599692
22    42    0.0002918089211521288
22    43    0.0003041358143638453
22    44    0.0001633467778871792
22    45    0.0001651716222203741
22    46    0.0001708308566721538
22    47    0.000180687794624905
22    48    0.0001900339067400859
22    49    0.0002072525068827601
22    50    0.0002309997006714796
22    51    0.0002706173590966234
22    52    0.0003118489281792864
22    53    0.0003448407025518869
22    54    0.0003633258771109056
22    55    0.0003637115593248755
22    56    0.0003436918952073046
22    57    0.0003021545781980961
22    58    0.0002483396647990744
22    59    0.000206570817733834
22    60    0.0001946124022960979
22    61    0.0003520583689993223
22    62    0.0002967264946959855
22    63    0.0001404724360619465
22    64    7.08692876725574e-06
22    65    0.0005939200360682891
22    66    0.0007113642008473219
22    67    0.0004896953646393946
22    68    0.0002471492311364306
22    69    1.120777442702637e-05
22    70    0.0001212893257688298
22    71    0.0002639713925811195
22    72    0.0003752626881099308
22    73    0.0004257395052184994
22    74    0.0004631167040968542
22    75    0.0004132083249733119
22    76    0.0003064884927367437
22    77    8.903828660816969e-05
22    78    2.947938323903734e-05
22    79    3.948308201100954e-05
22    80    4.238703009901089e-05
22    81    5.112625693999469e-05
22    82    4.208553954497653e-05
22    83    2.244194889158466e-05
22    84    -9.388205319254547e-06
23    0    0.0005221637504144408
23    1    0.0006762747978683555
23    2    0.0004803693217584557
23    3    0.0003048339917272488
23    4    0.0001262445052447316
23    5    1.690809018128351e-05
23    6    0.0003302355545241179
23    7    0.0005465660585450123
23    8    0.0005297746091027062
23    9    0.0003914234947619875
23    10    0.0001583795425895653
23    11    5.476100992640892e-05
23    12    0.0007849961165247371
23    13    0.001422429071033169
23    14    0.001209211944185543
23    15    0.0008082241175473391
23    16    0.000719801373696833
23    17    0.0006610600906186911
23    18    0.0004354360412805392
23    19    0.0001593853887963775
23    20    9.185789970931922e-05
23    21    0.0001218646410646425
23    22    0.0001767012454282898
23    23    0.0001998431277301363
23    24    0.0001594837213586438
23    25    7.932431462984932e-05
23    26    1.338977674336623e-05
23    27    -9.028084672488222e-06
23    28    -3.583332997390495e-07
23    29    7.990912514961403e-05
23    30    8.008468398595357e-05
23    31    7.321142573903112e-05
23    32    7.472162053276084e-05
23    33    9.23961464531935e-05
23    34    0.000121281973208515
23    35    0.0001387620092840418
23    36    0.000138736795300058
23    37    0.000140810024580197
23    38    0.0001670186229586721
23    39    0.0002057040932479829
23    40    0.0002400506004756985
23    41    0.0002529072313549218
23    42    0.0002573423319293779
23    43    0.0002629691479443456
23    44    0.0001452515753854183
23    45    0.0001410468862635799
23    46    0.0001358412250238226
23    47    0.0001346868325713429
23    48    0.0001383839288632197
23    49    0.0001565196187306027
23    50    0.0001889941712549728
23    51    0.0002419644702517932
23    52    0.0003019240509155803
23    53    0.0003590179746270593
23    54    0.0004087938732892933
23    55    0.0004474463141147889
23    56    0.0004680840694507741
23    57    0.0004629599024361738
23    58    0.0004385684219574598
23    59    0.0004293237732644202
23    60    0.0004588135162708943
23    61    0.0002698768245379677
23    62    0.0002909015174396314
23    63    0.0001461874536760095
23    64    1.376881548222783e-05
23    65    0.0006029429010849674
23    66    0.0007770056662994432
23    67    0.0005498048457628002
23    68    0.0003032636370044148
23    69    1.339878368735557e-05
23    70    0.0003658284232111526
23    71    0.0006306803586571275
23    72    0.0007594168426618192
23    73    0.0007748686577728731
23    74    0.0007340428211478214
23    75    0.0005764755620463105
23    76    0.00036334614330813
23    77    9.191113805016224e-05
23    78    0.0001880438768233417
23    79    0.0003478054829654441
23    80    0.0004654386465802832
23    81    0.0005385369125816394
23    82    0.0004619853407150801
23    83    0.0002973045858498307
23    84    9.359141034236284e-05
24    0    0.0005683353904124894
24    1    0.0007763775404987685
24    2    0.0006226554008744008
24    3    0.000441016543462262
24    4    0.0002138788320008155
24    5    5.295186138457751e-05
24    6    0.000421331869196328
24    7    0.000732975633121358
24    8    0.0006045309638338248
24    9    0.0004252817627334635
24    10    0.0001857455280554866
24    11    5.563546834882348e-05
24    12    0.0008602343204358222
24    13    0.001603546649635118
24    14    0.001473956928393793
24    15    0.001053534211354588
24    16    0.0009165435473303258
24    17    0.0008298479804303868
24    18    0.0005748299424064135
24    19    0.0002416923458619122
24    20    0.0001208354645579722
24    21    -3.011837295534958e-05
24    22    4.15970328408842e-05
24    23    0.0001594837213586439
24    24    0.0002772901380901604
24    25    0.0003638333154661999
24    26    0.0004275019388602451
24    27    0.0004832133659946445
24    28    0.000552486795538753
24    29    0.0001179622769643847
24    30    0.000115237340522765
24    31    0.0001178570142283776
24    32    0.0001402157709931451
24    33    0.0001689007016820182
24    34    0.000192303927719356
24    35    0.0001940390350656878
24    36    0.0001791187117598035
24    37    0.0001613204188220793
24    38    0.0001598921066718385
24    39    0.000173318866712813
24    40    0.0001918028557024064
24    41    0.0001971155311103889
24    42    0.000198494630697582
24    43    0.0002044961795186407
24    44    0.0001262124927165161
24    45    0.000118371277822181
24    46    0.0001064488591751611
24    47    0.000101462091503015
24    48    0.0001075521042718804
24    49    0.0001298554683577991
24    50    0.0001625144624277271
24    51    0.0002074655636863638
24    52    0.0002568659819621701
24    53    0.0003118477902025999
24    54    0.0003789592637595588
24    55    0.0004603284312070905
24    56    0.0005480727599864716
24    57    0.0006221532564833614
24    58    0.0006676560616096192
24    59    0.0007115883669728711
24    60    0.0007880057451930905
24    61    0.0002945493806742894
24    62    0.0003772673122253023
24    63    0.0001988583360774514
24    64    2.221134645992929e-05
24    65    0.0004203395214846603
24    66    0.0006694012298380559
24    67    0.000533643300514524
24    68    0.0003306328777156365
24    69    2.161731767405947e-05
24    70    0.0007279160944929501
24    71    0.001198474695645611
24    72    0.001350397070497578
24    73    0.001292661149016924
24    74    0.001102615095878697
24    75    0.0007823716834178148
24    76    0.0004266253862314961
24    77    9.997260093565483e-05
24    78    0.0004035879389433784
24    79    0.0007137216674973507
24    80    0.000937935912250631
24    81    0.001068615279210377
24    82    0.0009218241224855614
24    83    0.0006099173398766693
24    84    0.0002287189044756333
25    0    0.0006160198525614444
25    1    0.0008732873552101391
25    2    0.0007666576443518712
25    3    0.0005906924892006704
25    4    0.0003219775412812683
25    5    9.682897044883821e-05
25    6    0.0005216881346893261
25    7    0.0009263061408455993
25    8    0.000651547548438768
25    9    0.0004289561822567225
25    10    0.0001990927572212235
25    11    5.246361359872014e-05
25    12    0.000953877123099857
25    13    0.001746771620733971
25    14    0.001708066538143403
25    15    0.001284963024031099
25    16    0.00109163301170137
25    17    0.0009793766038279303
25    18    0.000710714517989857
25    19    0.000330856117921589
25    20    0.0001502184924378544
25    21    -0.0001850516919544635
25    22    -0.0001151981722091719
25    23    7.932431462984956e-05
25    24    0.0003638333154662
25    25    0.0006527721534298754
25    26    0.0008896946698913751
25    27    0.001052462231832209
25    28    0.001193326748307387
25    29    0.0001491672164724711
25    30    0.0001501278588884742
25    31    0.0001727234830825669
25    32    0.0002140669352158309
25    33    0.0002448345936302007
25    34    0.0002560195451280077
25    35    0.0002421708133545149
25    36    0.0002185027976236447
25    37    0.000186438274348261
25    38    0.0001551732853124506
25    39    0.0001310655794415032
25    40    0.0001214406978096238
25    41    0.0001188348821446637
25    42    0.0001203322364877994
25    43    0.0001251082344234072
25    44    9.485059565128485e-05
25    45    9.086315727533891e-05
25    46    8.456646932319025e-05
25    47    8.765463182696244e-05
25    48    0.0001025066939576992
25    49    0.0001275167679977138
25    50    0.0001509901054995086
25    51    0.0001740758299818446
25    52    0.0001967272384579254
25    53    0.0002333471571319915
25    54    0.000302057930891902
25    55    0.0004136903011969694
25    56    0.0005667752640009677
25    57    0.0007370334103665438
25    58    0.0008860507077460378
25    59    0.001016889547680824
25    60    0.001161245199572842
25    61    0.0003521444819853806
25    62    0.0004888508147299375
25    63    0.0002657999632296279
25    64    2.976663930426714e-05
25    65    0.0001745988324891877
25    66    0.0004895374307850022
25    67    0.000476544803251451
25    68    0.0003364161944817873
25    69    3.153892707668989e-05
25    70    0.001070226248190333
25    71    0.001713369149301991
25    72    0.001865033732052528
25    73    0.001727163528562178
25    74    0.001399635133470067
25    75    0.0009435529046364631
25    76    0.0004749079185844446
25    77    0.000108961661739494
25    78    0.0006639313474406639
25    79    0.001159244610362534
25    80    0.001513316845294267
25    81    0.001713412299626519
25    82    0.00147674976247914
25    83    0.0009801384637986858
25    84    0.0003794200246519899
26    0    0.0006935848723844701
26    1    0.001004223443848032
26    2    0.0009379740286255044
26    3    0.000774930600010582
26    4    0.0004630813725449823
26    5    0.0001517756708889788
26    6    0.0006603508791062648
26    7    0.001168606982582787
26    8    0.0007048894539766781
26    9    0.0004351530733009997
26    10    0.0002130868957199809
26    11    4.969609662317681e-05
26    12    0.001120754142214386
26    13    0.001963368461950312
26    14    0.001992053338714439
26    15    0.001542054567839516
26    16    0.001299814282887331
26    17    0.001177217518744804
26    18    0.0008842012851793663
26    19    0.0004324930724774011
26    20    0.0001917204514363225
26    21    -0.0003358369074344201
26    22    -0.0002505896048224502
26    23    1.338977674336634e-05
26    24    0.0004275019388602452
26    25    0.0008896946698913743
26    26    0.001312473076859677
26    27    0.001636071539570714
26    28    0.001904430271110344
26    29    0.0001753920934594362
26    30    0.0001917913994527598
26    31    0.0002363503331505774
26    32    0.0002848917783260469
26    33    0.0003106955230101336
26    34    0.0003140049189672872
26    35    0.0002897900669372004
26    36    0.0002544819540369642
26    37    0.0002073519327614709
26    38    0.0001547796429310328
26    39    0.0001010317853185421
26    40    6.296708213848825e-05
26    41    4.729897772094981e-05
26    42    4.374007312946861e-05
26    43    4.133822514595286e-05
26    44    5.526049747143616e-05
26    45    6.453432037781033e-05
26    46    7.870392788748376e-05
26    47    0.0001002590395713572
26    48    0.0001238927977756158
26    49    0.000144290956916891
26    50    0.0001516775473720543
26    51    0.0001540759589401375
26    52    0.0001582719591375753
26    53    0.0001843527652609
26    54    0.0002529256603424814
26    55    0.0003802666003101519
26    56    0.000576710446824282
26    57    0.0008300008267401661
26    58    0.001096642914045702
26    59    0.001356239778075467
26    60    0.001613331665924978
26    61    0.0003819403248631406
26    62    0.0005845848177607289
26    63    0.0003262256544792236
26    64    3.636277209935875e-05
26    65    2.341898643447681e-05
26    66    0.0003914333943192265
26    67    0.0004541474345942389
26    68    0.0003574534566643234
26    69    4.068917691134343e-05
26    70    0.001332473829101914
26    71    0.002045645196115183
26    72    0.002162115814322486
26    73    0.001965605548104392
26    74    0.001576136190654019
26    75    0.001054468523013942
26    76    0.0005251250222322364
26    77    0.0001197826444220538
26    78    0.001002352082494435
26    79    0.001786918089673261
26    80    0.002351016287421784
26    81    0.002664843616339862
26    82    0.0022856277044066
26    83    0.00149852770940342
26    84    0.0005599624449063684
27    0    0.0008009954020384313
27    1    0.001171373068566192
27    2    0.001137406546017129
27    3    0.0009906080852343884
27    4    0.0006300667723760907
27    5    0.0002150199732980413
27    6    0.000841064827595654
27    7    0.001463705433409581
27    8    0.0007817286156103939
27    9    0.0004672570326307501
27    10    0.0002373816668487921
27    11    4.921439205509503e-05
27    12    0.001367470489972446
27    13    0.002283168534474469
27    14    0.00234476083288862
27    15    0.001838555195906394
27    16    0.001567686813716632
27    17    0.001449114886103628
27    18    0.001103890677261502
27    19    0.000543203734727656
27    20    0.0002475436910253697
27    21    -0.0004760392147852604
27    22    -0.0003459099258548306
27    23    -9.028084672487918e-06
27    24    0.0004832133659946447
27    25    0.001052462231832208
27    26    0.001636071539570714
27    27    0.002163573863752418
27    28    0.00262750784764626
27    29    0.000197880735200246
27    30    0.0002405057939893418
27    31    0.0002998426278862039
27    32    0.0003438533653688948
27    33    0.0003623806251096126
27    34    0.000365408304995964
27    35    0.0003370829855322992
27    36    0.0002855258155073202
27    37    0.0002185016728967379
27    38    0.0001531843553657964
27    39    8.942955510485088e-05
27    40    3.514917912282522e-05
27    41    -1.558103891517452e-06
27    42    -2.170316580012011e-05
27    43    -3.375010641509749e-05
27    44    1.566473636640445e-05
27    45    4.427116942840241e-05
27    46    8.900665505923526e-05
27    47    0.000133740565714549
27    48    0.0001601416223068168
27    49    0.000165099225516395
27    50    0.0001519186684861995
27    51    0.0001432846266532358
27    52    0.0001498510679707838
27    53    0.0001853761444705825
27    54    0.0002620093841816413
27    55    0.0003969495296206061
27    56    0.0006126497538668592
27    57    0.0009183177776176853
27    58    0.0012889077745306
27    59    0.001702479618848612
27    60    0.002118113475448967
27    61    0.0003672510575922835
27    62    0.0006557944768871875
27    63    0.0003720324202006145
27    64    4.249741898986041e-05
27    65    -1.008961405051402e-05
27    66    0.0004029270715893188
27    67    0.0004761885874491405
27    68    0.0004035898706396977
27    69    4.852897073938238e-05
27    70    0.001517676782856685
27    71    0.002191609079813571
27    72    0.002242617959854506
27    73    0.002020548742965209
27    74    0.001655913744823402
27    75    0.001134206214122216
27    76    0.0005833566463188072
27    77    0.0001291255355777395
27    78    0.001422028643079239
27    79    0.00260331769798407
27    80    0.003461554103150848
27    81    0.003935373021788221
27    82    0.00336024753176245
27    83    0.002175683395889094
27    84    0.0007796667879549335
28    0    0.0009341901302812189
28    1    0.001371117822824575
28    2    0.001357277926268462
28    3    0.001217669834163405
28    4    0.0007987500929589941
28    5    0.0002766796399832968
28    6    0.001041536611545962
28    7    0.00178963740186758
28    8    0.0008916838107088247
28    9    0.0005344093020817336
28    10    0.0002747932990688823
28    11    5.220644299417033e-05
28    12    0.001663707237334932
28    13    0.002694906109703666
28    14    0.002758852655946535
28    15    0.002177972905263962
28    16    0.001889260050308988
28    17    0.001769355847493059
28    18    0.001347127566030925
28    19    0.0006585594491329769
28    20    0.0003084064319389998
28    21    -0.0006004790165643846
28    22    -0.0004149735130391916
28    23    -3.583332997387451e-07
28    24    0.000552486795538753
28    25    0.001193326748307387
28    26    0.001904430271110344
28    27    0.002627507847646256
28    28    0.003299808523301097
28    29    0.0002236391134966453
28    30    0.0002929125827116609
28    31    0.0003598505149495683
28    32    0.0003988605957668531
28    33    0.0004133082556976137
28    34    0.0004194060793998417
28    35    0.0003896413824046017
28    36    0.0003216124118341844
28    37    0.000232349963850745
28    38    0.0001563965083551066
28    39    9.371316265349595e-05
28    40    3.462261345219767e-05
28    41    -2.445402230283178e-05
28    42    -6.692535197298025e-05
28    43    -8.515718519545821e-05
28    44    -1.009035188536137e-05
28    45    3.546090373940668e-05
28    46    0.000108339984098382
28    47    0.0001736437199029417
28    48    0.0001990191389751405
28    49    0.0001861189275741352
28    50    0.0001547361227018996
28    51    0.0001435274587648123
28    52    0.0001642339149938442
28    53    0.0002194959576139563
28    54    0.0003117820687229651
28    55    0.0004592370768044671
28    56    0.0006928340766536263
28    57    0.001037216006198524
28    58    0.001489630666229217
28    59    0.002045785677626561
28    60    0.00262578874081746
28    61    0.0003573833835131029
28    62    0.0007343727532079423
28    63    0.0004177043397886316
28    64    4.953167741406845e-05
28    65    6.622192040739899e-06
28    66    0.0004708784691174919
28    67    0.0005287298877998183
28    68    0.00047016845214117
28    69    5.668939125619794e-05
28    70    0.001712528521610404
28    71    0.002344105755833186
28    72    0.002336222073748354
28    73    0.002100969323577146
28    74    0.001774853724366517
28    75    0.001248828071227728
28    76    0.0006615729297941667
28    77    0.0001399594047537696
28    78    0.001854442443411
28    79    0.0034451033358007
28    80    0.004608274766185682
28    81    0.005248556858467052
28    82    0.004473226805379617
28    83    0.00288137271257838
28    84    0.001015459945850685
29    0    0.0002007002164637839
29    1    0.000253514075672507
29    2    0.0001987239622124578
29    3    0.0001628261635433261
29    4    0.0001085582888231725
29    5    3.383289610506182e-05
29    6    0.0004490815222969142
29    7    0.0007587164190879314
29    8    0.0005006576813949889
29    9    0.0003401349273896547
29    10    0.0001867275450437241
29    11    6.56499509754443e-05
29    12    0.0006277289997604051
29    13    0.001039527661932288
29    14    0.000935011324705281
29    15    0.0006634681787293355
29    16    0.0005705095897312384
29    17    0.0005287956984112377
29    18    0.0003825450826054094
29    19    0.0001725677789520104
29    20    8.75808861316501e-05
29    21    2.233944846251375e-05
29    22    4.519803020702023e-05
29    23    7.990912514961414e-05
29    24    0.0001179622769643849
29    25    0.0001491672164724713
29    26    0.0001753920934594364
29    27    0.0001978807352002463
29    28    0.0002236391134966455
29    29    0.0002075553629549724
29    30    0.0001875033045179565
29    31    0.0001617745995360743
29    32    0.0001383626774589203
29    33    0.000116950446187141
29    34    0.000100129044506011
29    35    8.405326773155923e-05
29    36    7.358804677650091e-05
29    37    7.168491577383297e-05
29    38    7.949889412004538e-05
29    39    8.961929073720969e-05
29    40    9.941613146051566e-05
29    41    0.0001065006448307724
29    42    0.0001151566619026865
29    43    0.0001237898658297475
29    44    0.0002808120507431199
29    45    0.0002694968918823682
29    46    0.0002464143959682735
29    47    0.0002197407059667597
29    48    0.0001891178936407946
29    49    0.0001636247259888005
29    50    0.0001402843893065008
29    51    0.0001258768426106482
29    52    0.0001175753260831547
29    53    0.0001189927825820734
29    54    0.0001317314913646443
29    55    0.0001532326596193514
29    56    0.0001790295650854154
29    57    0.000204024376151618
29    58    0.0002239505553772755
29    59    0.0002434521500155485
29    60    0.000270515346144012
29    61    0.0005172796898256291
29    62    0.0005140645948933672
29    63    0.0002449661281466707
29    64    8.716058206161525e-06
29    65    0.0001289692379716898
29    66    0.0001773651670573467
29    67    0.0001486038985834711
29    68    0.000102613150780411
29    69    3.022626406948016e-05
29    70    0.0001576561385746178
29    71    0.0003385336644573943
29    72    0.0004686184218214509
29    73    0.0005348065611457684
29    74    0.000545076565401075
29    75    0.0004459491100632318
29    76    0.0002821338025750035
29    77    7.214698887605778e-05
29    78    5.150161726335031e-05
29    79    0.0002793023162615202
29    80    0.0004846160415897118
29    81    0.0006212825928854418
29    82    0.0005539848122925221
29    83    0.0003611549066058084
29    84    0.0001150269238313019
30    0    0.0002371978429307288
30    1    0.0003024741907264219
30    2    0.0002341497242526698
30    3    0.0001907410763284852
30    4    0.0001253639879103412
30    5    3.722503290361031e-05
30    6    0.0004648500043993072
30    7    0.0007741281006749928
30    8    0.000529716775743553
30    9    0.0003482322785811648
30    10    0.0001799960087196479
30    11    6.002281325167916e-05
30    12    0.0006779413050038804
30    13    0.00112164786839283
30    14    0.001001763769048516
30    15    0.0007052311228322337
30    16    0.0006010736448009581
30    17    0.0005546702494623732
30    18    0.0004006208604570756
30    19    0.0001773155538235534
30    20    8.554206436746297e-05
30    21    2.340671969931669e-05
30    22    4.73981784363893e-05
30    23    8.008468398595358e-05
30    24    0.000115237340522765
30    25    0.0001501278588884743
30    26    0.0001917913994527601
30    27    0.0002405057939893417
30    28    0.0002929125827116612
30    29    0.0001875033045179566
30    30    0.0001896955248896064
30    31    0.0001785835672929846
30    32    0.0001559500096328456
30    33    0.0001327755081034042
30    34    0.0001196720250656695
30    35    0.0001091615931214768
30    36    9.744798482880055e-05
30    37    8.513818843679729e-05
30    38    8.205556686755218e-05
30    39    9.115974143593023e-05
30    40    0.0001082365041384783
30    41    0.0001190390259228126
30    42    0.0001217454749669708
30    43    0.0001224981265945103
30    44    0.0002418734115150503
30    45    0.0002459255836992657
30    46    0.0002485138723291829
30    47    0.0002455340422997024
30    48    0.0002277867969558206
30    49    0.0002045562093687989
30    50    0.0001775316779868278
30    51    0.0001608554720781665
30    52    0.0001508851942944791
30    53    0.0001479611848780659
30    54    0.0001515625090523101
30    55    0.0001624720311906053
30    56    0.000183017519802582
30    57    0.0002131827146799687
30    58    0.0002500070636575957
30    59    0.0002952796859266411
30    60    0.0003484235705972021
30    61    0.0005229519849618871
30    62    0.0005280292889698305
30    63    0.0002555304209322788
30    64    8.796723642034489e-06
30    65    0.0001664445510405139
30    66    0.0002426211296295477
30    67    0.0001989643356022948
30    68    0.0001289399535069436
30    69    2.953426161681554e-05
30    70    0.0001673536336776488
30    71    0.0003438198956489667
30    72    0.0004695907676575416
30    73    0.0005340943749416238
30    74    0.000554945837069149
30    75    0.000463675166278689
30    76    0.0003025740861817063
30    77    7.618686592558934e-05
30    78    9.734953008292807e-05
30    79    0.000343386634976013
30    80    0.0005576916377826314
30    81    0.0006985435129062394
30    82    0.0006183272619156087
30    83    0.0004025492972522268
30    84    0.0001298296561215829
31    0    0.0002843696064723677
31    1    0.000365134272871956
31    2    0.0002808387304810975
31    3    0.0002206857710330168
31    4    0.0001412545655809675
31    5    4.113794162986633e-05
31    6    0.0005027207010494841
31    7    0.0008147426392019222
31    8    0.0005880078420452792
31    9    0.0003719651901858888
31    10    0.0001864012580502662
31    11    6.071488268613022e-05
31    12    0.0007567829715229857
31    13    0.001229462774178491
31    14    0.001117743105557675
31    15    0.0007925781533866545
31    16    0.0006472305783961838
31    17    0.0005852074762385707
31    18    0.0004336765045781896
31    19    0.0002007937113386405
31    20    8.641637257615089e-05
31    21    2.581851310190536e-05
31    22    4.386491416549747e-05
31    23    7.321142573903111e-05
31    24    0.0001178570142283775
31    25    0.0001727234830825667
31    26    0.0002363503331505772
31    27    0.0002998426278862037
31    28    0.0003598505149495684
31    29    0.0001617745995360744
31    30    0.0001785835672929846
31    31    0.0001933579911511091
31    32    0.0001898457148043057
31    33    0.0001743072961442895
31    34    0.0001616360884701035
31    35    0.0001473663002472676
31    36    0.0001318460072090021
31    37    0.0001149447709994867
31    38    0.0001054622885697542
31    39    0.0001054894298062018
31    40    0.0001154175679210123
31    41    0.0001269928269419825
31    42    0.0001377102154536465
31    43    0.0001453673412064249
31    44    0.0001942161727470687
31    45    0.0002104112864653992
31    46    0.0002372483232918619
31    47    0.0002646766750663866
31    48    0.0002736467341095681
31    49    0.0002673491801113775
31    50    0.000244697638246431
31    51    0.0002246436238245919
31    52    0.0002035989341790399
31    53    0.0001853456940456776
31    54    0.0001742541057740117
31    55    0.0001762077932223619
31    56    0.0001974773435616169
31    57    0.0002391937764683097
31    58    0.000296068854379396
31    59    0.0003658872880990894
31    60    0.0004430110268152084
31    61    0.0005386601894018177
31    62    0.00056312208374716
31    63    0.0002811417346449551
31    64    9.101158334942003e-06
31    65    0.0002140570207423324
31    66    0.0003200859712903329
31    67    0.0002577001366844874
31    68    0.0001562953608827808
31    69    3.051350226653066e-05
31    70    0.0002036016544608057
31    71    0.000386199646185687
31    72    0.0005061019921587699
31    73    0.0005606432400647257
31    74    0.0005811245444976774
31    75    0.0004900101040763202
31    76    0.0003294253404431681
31    77    8.630413041918347e-05
31    78    0.0001533503882773994
31    79    0.0004321878210955572
31    80    0.0006669185931053431
31    81    0.0008188964314789789
31    82    0.0007198080707250521
31    83    0.0004671984243944017
31    84    0.0001507256132705562
32    0    0.0003202215524198225
32    1    0.0004183946119161191
32    2    0.0003275499869225508
32    3    0.0002438998915784669
32    4    0.0001462101762690525
32    5    4.360512187120779e-05
32    6    0.0005403939048790702
32    7    0.0008587259901977518
32    8    0.0006632923476480473
32    9    0.0004102288615223616
32    10    0.0002050992643607289
32    11    6.605977130881123e-05
32    12    0.0008179916801241289
32    13    0.001324238082927955
32    14    0.001249919630397614
32    15    0.0009049698230954716
32    16    0.0007048333791664935
32    17    0.0006169471262249096
32    18    0.0004705575897646339
32    19    0.0002327429372293232
32    20    8.924016583230452e-05
32    21    2.262303685088735e-05
32    22    3.676411403553266e-05
32    23    7.472162053276083e-05
32    24    0.0001402157709931451
32    25    0.0002140669352158305
32    26    0.0002848917783260465
32    27    0.0003438533653688948
32    28    0.0003988605957668525
32    29    0.0001383626774589203
32    30    0.0001559500096328455
32    31    0.0001898457148043057
32    32    0.0002210012110935707
32    33    0.0002291675597773681
32    34    0.0002186709894571881
32    35    0.0001936480774221475
32    36    0.000173124579627685
32    37    0.000157150093979819
32    38    0.0001456433301581138
32    39    0.0001345409901934716
32    40    0.0001315281288016276
32    41    0.0001398925886035922
32    42    0.000162235653654274
32    43    0.0001858774939570226
32    44    0.0001582038555546589
32    45    0.0001769102967565542
32    46    0.000210831781826537
32    47    0.0002554844038921854
32    48    0.0002917712385165427
32    49    0.0003140728420027289
32    50    0.0003087528992136127
32    51    0.0002907947895765297
32    52    0.000258391088539848
32    53    0.0002266299538112152
32    54    0.0002091529198319763
32    55    0.0002134380095120254
32    56    0.0002423176449301434
32    57    0.0002930946908198542
32    58    0.0003570823273154503
32    59    0.0004317585218576938
32    60    0.0005146188343925996
32    61    0.0005344745238433382
32    62    0.0005871429639100247
32    63    0.0003030321597183653
32    64    9.870043124923361e-06
32    65    0.0002789479963168343
32    66    0.0004157256486917109
32    67    0.0003275643280634586
32    68    0.0001901472060797631
32    69    3.120548755306031e-05
32    70    0.0002560277123913439
32    71    0.0004630364582352641
32    72    0.0005871009044581616
32    73    0.0006325556288869937
32    74    0.0006391402551984079
32    75    0.0005306446035949567
32    76    0.0003561876098528039
32    77    9.752491829333961e-05
32    78    0.0001913933745473539
32    79    0.0005017301467571325
32    80    0.0007586598526464741
32    81    0.0009230879128274757
32    82    0.0008096935978301529
32    83    0.0005273853175313362
32    84    0.00017435200308725
33    0    0.0003407286344918691
33    1    0.0004538499238165625
33    2    0.0003571538175245809
33    3    0.0002533295031923429
33    4    0.000140912420395313
33    5    4.343221958639547e-05
33    6    0.0005582654114125023
33    7    0.0008815605277585438
33    8    0.0007325948299148219
33    9    0.0004521027404556507
33    10    0.0002240526781158377
33    11    7.177138052931668e-05
33    12    0.0008405511819247074
33    13    0.00140250085468254
33    14    0.001353892337451756
33    15    0.0009864602309369111
33    16    0.0007549115840787843
33    17    0.0006503261875432756
33    18    0.0004988579958092531
33    19    0.0002510743362961821
33    20    9.250918553408531e-05
33    21    1.668356500243694e-05
33    22    3.971152395953952e-05
33    23    9.239614645319364e-05
33    24    0.0001689007016820182
33    25    0.0002448345936302007
33    26    0.0003106955230101335
33    27    0.0003623806251096124
33    28    0.0004133082556976141
33    29    0.0001169504461871409
33    30    0.0001327755081034041
33    31    0.0001743072961442894
33    32    0.0002291675597773682
33    33    0.0002633802066943764
33    34    0.000268873458410091
33    35    0.0002463273369609066
33    36    0.0002230522246052464
33    37    0.0002043440585727198
33    38    0.0001913815277352819
33    39    0.0001772267876865967
33    40    0.0001702145711034767
33    41    0.0001743883608067164
33    42    0.0001959091285528087
33    43    0.0002211142822122742
33    44    0.0001310357186121661
33    45    0.0001464539288597854
33    46    0.000176293155524181
33    47    0.0002238530741712636
33    48    0.0002758742933022105
33    49    0.0003231682976776075
33    50    0.0003430164854356597
33    51    0.0003428983313555499
33    52    0.0003182021357934616
33    53    0.0002885474254705931
33    54    0.0002735270384517829
33    55    0.0002823213197251921
33    56    0.0003155064179091997
33    57    0.0003664537441770205
33    58    0.0004230280475867089
33    59    0.0004848587026135575
33    60    0.0005576427243829856
33    61    0.000465594214170544
33    62    0.0005508838160715327
33    63    0.0002948257815528559
33    64    1.079036810675837e-05
33    65    0.0004145573808127006
33    66    0.0005896968924861588
33    67    0.0004443211965754571
33    68    0.0002465434586767726
33    69    2.781259978793623e-05
33    70    0.0003002667759534828
33    71    0.0005364098304374437
33    72    0.0006714350367391252
33    73    0.0007143570364883467
33    74    0.0007070066517161699
33    75    0.000577056199405233
33    76    0.0003815420435038767
33    77    0.0001069356521003826
33    78    0.0001936153330318812
33    79    0.0005128976323549956
33    80    0.0007779510501666199
33    81    0.0009476318631700326
33    82    0.000830561287276817
33    83    0.0005397796258369868
33    84    0.000176094100631806
34    0    0.0003743499010954885
34    1    0.0005026800287747142
34    2    0.0003856836405871761
34    3    0.0002622408769070319
34    4    0.0001363472993799397
34    5    4.180857112125033e-05
34    6    0.0005834934030234985
34    7    0.0009140534919391591
34    8    0.0008149027959230806
34    9    0.0005116647321392988
34    10    0.0002450547416128315
34    11    7.817348246746639e-05
34    12    0.0008855468462891196
34    13    0.00153792860937595
34    14    0.001475448848849755
34    15    0.001061287878875468
34    16    0.0008236560715916934
34    17    0.0007147796765605502
34    18    0.0005368460625762906
34    19    0.000258075791331755
34    20    9.863167945922991e-05
34    21    1.957083449543387e-05
34    22    5.907776315176742e-05
34    23    0.0001212819732085151
34    24    0.000192303927719356
34    25    0.0002560195451280079
34    26    0.0003140049189672875
34    27    0.0003654083049959641
34    28    0.0004194060793998415
34    29    0.0001001290445060111
34    30    0.0001196720250656695
34    31    0.0001616360884701034
34    32    0.000218670989457188
34    33    0.0002688734584100907
34    34    0.0003031590705718159
34    35    0.0003053014369577569
34    36    0.0002880022639939142
34    37    0.0002630076199626877
34    38    0.0002481075557279922
34    39    0.0002401763491640232
34    40    0.0002410293155699521
34    41    0.0002419402102399296
34    42    0.0002481024059817832
34    43    0.0002572681149059802
34    44    0.0001158896697740382
34    45    0.0001277570634563541
34    46    0.0001528018490714358
34    47    0.0001967987376558947
34    48    0.0002507452837816723
34    49    0.0003092725724284795
34    50    0.0003520633623580835
34    51    0.0003835572937348471
34    52    0.0003902147847627987
34    53    0.0003817845736235755
34    54    0.0003760781228390021
34    55    0.0003863986337117176
34    56    0.0004170699941272536
34    57    0.0004597743328113479
34    58    0.0005001947266470908
34    59    0.0005438917959618477
34    60    0.0006061270809391321
34    61    0.0003719055113596068
34    62    0.0004808132400010722
34    63    0.0002666321404209995
34    64    1.247453934753915e-05
34    65    0.0006174168801890696
34    66    0.0008475371280209928
34    67    0.0006168859682744225
34    68    0.0003303277497672075
34    69    2.187300037115377e-05
34    70    0.0003569027968916218
34    71    0.0006307710514995846
34    72    0.0007798554682683846
34    73    0.0008224262923430619
34    74    0.0008013566870725053
34    75    0.0006457719900198772
34    76    0.0004197257440519706
34    77    0.0001184339806818372
34    78    0.0001920807052240915
34    79    0.0005029995879410448
34    80    0.0007618090158281744
34    81    0.0009281024646256091
34    82    0.0008105704457812548
34    83    0.0005214987942273808
34    84    0.0001611444657569205
35    0    0.0004253851620225716
35    1    0.0005652492436520031
35    2    0.0004152358317437015
35    3    0.0002713298624749959
35    4    0.0001329431151007467
35    5    3.757033751393013e-05
35    6    0.0006107733327986421
35    7    0.0009446234137050822
35    8    0.0008934386887445775
35    9    0.0005762188624511662
35    10    0.0002646886766506475
35    11    8.440791632592676e-05
35    12    0.0009621779501816668
35    13    0.001692972291928259
35    14    0.001591252255322754
35    15    0.001127402385289759
35    16    0.0008956923785975682
35    17    0.0007870220799345969
35    18    0.000574859422507044
35    19    0.0002589576498334526
35    20    0.0001044055973873009
35    21    4.398944946986632e-05
35    22    8.536232670913414e-05
35    23    0.0001387620092840419
35    24    0.0001940390350656878
35    25    0.0002421708133545151
35    26    0.0002897900669372008
35    27    0.0003370829855322998
35    28    0.0003896413824046019
35    29    8.405326773155931e-05
35    30    0.000109161593121477
35    31    0.0001473663002472678
35    32    0.0001936480774221477
35    33    0.0002463273369609065
35    34    0.0003053014369577569
35    35    0.0003428188865985762
35    36    0.0003491223275105945
35    37    0.0003306002816617138
35    38    0.000317996399341973
35    39    0.0003175422827328836
35    40    0.0003283089538315387
35    41    0.0003267999060858306
35    42    0.0003168735976149736
35    43    0.0003106738860947078
35    44    0.0001148481543730791
35    45    0.0001252746319042516
35    46    0.0001477915540154272
35    47    0.0001850721428159114
35    48    0.00022954299831218
35    49    0.0002833767016894792
35    50    0.0003365749884046648
35    51    0.0003968468343697054
35    52    0.0004428673938073384
35    53    0.0004677471077086694
35    54    0.000479192389933683
35    55    0.0004914331488196454
35    56    0.0005146531662136142
35    57    0.0005425367801503168
35    58    0.0005632691591647051
35    59    0.0005914977232713319
35    60    0.0006489682416370624
35    61    0.0003164137994518663
35    62    0.0004249091496596137
35    63    0.0002401804283511167
35    64    1.457843480186389e-05
35    65    0.0007728445864837802
35    66    0.001063205794828191
35    67    0.0007713473530570977
35    68    0.0004083541862637785
35    69    1.693935110864096e-05
35    70    0.0004338222817293147
35    71    0.0007509005610742886
35    72    0.0009073932179636544
35    73    0.0009405439658532587
35    74    0.0008973435090525183
35    75    0.0007136254664236669
35    76    0.0004568968029451791
35    77    0.0001303999560346159
35    78    0.0002212345545976561
35    79    0.0005071455628662788
35    80    0.0007392936482984799
35    81    0.0008873644401420572
35    82    0.0007690015108281446
35    83    0.0004903735842464742
35    84    0.0001457790692284429
36    0    0.0005011512686021202
36    1    0.0006522656454905235
36    2    0.000462119775548883
36    3    0.0002914411071988347
36    4    0.0001352826192606213
36    5    3.285694885716544e-05
36    6    0.0006569366858841404
36    7    0.001015151283793094
36    8    0.0009971622913775302
36    9    0.0006586678926708004
36    10    0.0002988922721831266
36    11    9.680384530927699e-05
36    12    0.001091396843808198
36    13    0.001893694834941715
36    14    0.001756737477808009
36    15    0.001240255979136325
36    16    0.000994203284502373
36    17    0.0008757089385084262
36    18    0.000633465058682699
36    19    0.0002800540713948352
36    20    0.0001139484675195734
36    21    9.232535461893554e-05
36    22    0.0001117460048868505
36    23    0.0001387367953000581
36    24    0.0001791187117598033
36    25    0.0002185027976236448
36    26    0.0002544819540369643
36    27    0.0002855258155073204
36    28    0.0003216124118341844
36    29    7.358804677650082e-05
36    30    9.744798482880064e-05
36    31    0.0001318460072090022
36    32    0.0001731245796276851
36    33    0.0002230522246052461
36    34    0.0002880022639939142
36    35    0.0003491223275105947
36    36    0.0003942695595891256
36    37    0.0004096028777694412
36    38    0.0004129107423331253
36    39    0.00041468719848337
36    40    0.0004251135298720379
36    41    0.0004223095836741837
36    42    0.0004153836652544258
36    43    0.0004156150727127423
36    44    0.0001329456126304318
36    45    0.000143542118950788
36    46    0.0001637655868875928
36    47    0.0001933016336143552
36    48    0.0002264025693315485
36    49    0.000270454266065163
36    50    0.000322160724317188
36    51    0.0003945405517572244
36    52    0.0004672420905896895
36    53    0.0005253301122510757
36    54    0.0005628112392536606
36    55    0.0005848053836159192
36    56    0.0006021535385210135
36    57    0.0006152777301601232
36    58    0.0006219510439076316
36    59    0.000644362469894158
36    60    0.000704081897695446
36    61    0.0003467389789879712
36    62    0.0004426825519216187
36    63    0.0002493355839051551
36    64    1.700794997632218e-05
36    65    0.0008299302809263865
36    66    0.001176902599808212
36    67    0.0008712992642542385
36    68    0.0004651993496166751
36    69    1.716690124906406e-05
36    70    0.000536881223499694
36    71    0.0009085696097057006
36    72    0.001068213741896245
36    73    0.001080500264462146
36    74    0.001004775038450829
36    75    0.0007886349533663847
36    76    0.0005011112375429273
36    77    0.0001467378651281918
36    78    0.0003045646992927814
36    79    0.0005815079919412156
36    80    0.0007915889349711807
36    81    0.0009214070169806487
36    82    0.0007896451648200465
36    83    0.0005023225322781711
36    84    0.0001514489589800329
37    0    0.0005802802111568727
37    1    0.0007409535846839374
37    2    0.0005113120293294222
37    3    0.0003140947732850567
37    4    0.0001405650047105168
37    5    2.902047562773389e-05
37    6    0.0007180990458842787
37    7    0.00111593273723963
37    8    0.001111828348070833
37    9    0.0007514557481682638
37    10    0.0003468235291286659
37    11    0.000115579322500132
37    12    0.001240268638850488
37    13    0.002114351103261863
37    14    0.001944164329177091
37    15    0.001374957070149379
37    16    0.001105085529568335
37    17    0.0009722569360863916
37    18    0.0007057810303551209
37    19    0.0003181345353607818
37    20    0.0001279618502323131
37    21    0.0001426722163467194
37    22    0.0001414959519827673
37    23    0.0001408100245801971
37    24    0.0001613204188220794
37    25    0.0001864382743482613
37    26    0.0002073519327614712
37    27    0.0002185016728967385
37    28    0.000232349963850745
37    29    7.168491577383304e-05
37    30    8.513818843679733e-05
37    31    0.0001149447709994868
37    32    0.0001571500939798194
37    33    0.0002043440585727197
37    34    0.0002630076199626879
37    35    0.0003306002816617139
37    36    0.0004096028777694408
37    37    0.000472218495090832
37    38    0.0005102904437943927
37    39    0.0005208310696575116
37    40    0.0005281251229237095
37    41    0.0005294282067149552
37    42    0.0005435969774256935
37    43    0.0005668193370622561
37    44    0.000158929104367458
37    45    0.0001670623349281591
37    46    0.0001806247483591181
37    47    0.0002010618848918049
37    48    0.0002262171131998587
37    49    0.0002644417648602474
37    50    0.0003124347364938578
37    51    0.0003860679421080415
37    52    0.0004717691578404946
37    53    0.0005569369155060673
37    54    0.0006254722448755242
37    55    0.0006679699454351578
37    56    0.0006888243076899537
37    57    0.000695276935717115
37    58    0.0006971889805617061
37    59    0.0007215700321224929
37    60    0.0007875437405203151
37    61    0.0004027905290391572
37    62    0.000492342544334906
37    63    0.0002752305873734676
37    64    1.986827862669853e-05
37    65    0.0008431167710051719
37    66    0.00122291527145805
37    67    0.0009207215566105613
37    68    0.0004990535707543334
37    69    2.108817273787715e-05
37    70    0.0006549120118171022
37    71    0.00108260768450815
37    72    0.001243258940009513
37    73    0.00123093681601128
37    74    0.001123294143844211
37    75    0.0008725135379091201
37    76    0.0005512412341233566
37    77    0.0001617848044092688
37    78    0.0004224739365488556
37    79    0.0007138064280027054
37    80    0.0009169550270448632
37    81    0.001036190951320738
37    82    0.0008788508486630026
37    83    0.000559417952070511
37    84    0.0001747454882954773
38    0    0.000662076487539083
38    1    0.0008363585822752747
38    2    0.0005644187029717147
38    3    0.000341746906565834
38    4    0.0001503040946807687
38    5    2.742366352700376e-05
38    6    0.0008138809020344213
38    7    0.001266060702427219
38    8    0.001260751854423146
38    9    0.0008754740662334329
38    10    0.0004130643507516426
38    11    0.0001404455873152196
38    12    0.001421447504321883
38    13    0.0024161352477218
38    14    0.002189049992300258
38    15    0.001543321898656897
38    16    0.001257492917545354
38    17    0.00111242859663092
38    18    0.0008065912968129046
38    19    0.0003671044706743146
38    20    0.0001492143547066918
38    21    0.0001798087857477493
38    22    0.0001813453195045044
38    23    0.0001670186229586722
38    24    0.0001598921066718383
38    25    0.0001551732853124505
38    26    0.000154779642931033
38    27    0.0001531843553657963
38    28    0.0001563965083551067
38    29    7.94988941200452e-05
38    30    8.205556686755208e-05
38    31    0.0001054622885697542
38    32    0.0001456433301581138
38    33    0.0001913815277352818
38    34    0.0002481075557279926
38    35    0.000317996399341973
38    36    0.0004129107423331252
38    37    0.0005102904437943928
38    38    0.0005920406411080884
38    39    0.0006325925364210546
38    40    0.0006563615368067449
38    41    0.0006737424210421057
38    42    0.0007117942749106726
38    43    0.0007560886227104492
38    44    0.0001852569562945956
38    45    0.0001876762175632782
38    46    0.0001921063171834831
38    47    0.0002047980915520824
38    48    0.0002263388916623064
38    49    0.0002647947702248969
38    50    0.0003150409101452715
38    51    0.000393086340278387
38    52    0.00048886235900139
38    53    0.0005936495585389272
38    54    0.0006901713392200719
38    55    0.000761604414488151
38    56    0.0008037963023619065
38    57    0.0008216537152768119
38    58    0.0008287440295609365
38    59    0.0008592740495441723
38    60    0.0009377771254079606
38    61    0.0004481772553843329
38    62    0.0005458500031577333
38    63    0.0003023643933167023
38    64    2.45941865378978e-05
38    65    0.0008849796003978714
38    66    0.001289078180866416
38    67    0.00097100534072826
38    68    0.0005346427375075247
38    69    2.689027222060614e-05
38    70    0.0008181275905848677
38    71    0.001327502320293681
38    72    0.001502564745385834
38    73    0.001468977078332483
38    74    0.001328558941762891
38    75    0.001020838722439475
38    76    0.0006330766814787293
38    77    0.0001739589490274253
38    78    0.0005627711042423117
38    79    0.0008854654470026522
38    80    0.001095332522077974
38    81    0.001213009875785052
38    82    0.001023801950931795
38    83    0.0006559635633861386
38    84    0.0002162954930641861
39    0    0.0007340340432400972
39    1    0.0009238019321481817
39    2    0.000611211543464213
39    3    0.0003672722319473118
39    4    0.0001593907360754024
39    5    2.690733705512678e-05
39    6    0.0009249772124364169
39    7    0.001434889317558511
39    8    0.001427636288949324
39    9    0.001017357034170009
39    10    0.000485472220253489
39    11    0.0001658633816455021
39    12    0.00160754230093892
39    13    0.002760379301082364
39    14    0.0024526048803123
39    15    0.001720184168048644
39    16    0.001436798857622126
39    17    0.001280212290039463
39    18    0.0009161063612294475
39    19    0.0004124670641988227
39    20    0.0001730836402086479
39    21    0.0002044577999004389
39    22    0.0002202467028402771
39    23    0.0002057040932479829
39    24    0.0001733188667128131
39    25    0.0001310655794415034
39    26    0.0001010317853185426
39    27    8.942955510485103e-05
39    28    9.371316265349625e-05
39    29    8.961929073720974e-05
39    30    9.115974143593027e-05
39    31    0.0001054894298062019
39    32    0.0001345409901934717
39    33    0.0001772267876865968
39    34    0.0002401763491640233
39    35    0.0003175422827328838
39    36    0.0004146871984833703
39    37    0.0005208310696575119
39    38    0.0006325925364210553
39    39    0.0007223854431520692
39    40    0.0007978410052796079
39    41    0.0008475132035480564
39    42    0.0009016400352352832
39    43    0.0009549366609737227
39    44    0.0002110475002251557
39    45    0.0002089779451893123
39    46    0.0002081067684659321
39    47    0.0002166950534517669
39    48    0.0002348095265743547
39    49    0.0002726895159493653
39    50    0.0003262488142576823
39    51    0.0004104583977581869
39    52    0.0005124609735485865
39    53    0.0006242161371534179
39    54    0.0007359973076131553
39    55    0.000836856477062573
39    56    0.0009183017403226689
39    57    0.0009703356961795565
39    58    0.0009942717037585596
39    59    0.001034206843662823
39    60    0.001130943953932024
39    61    0.0005055725832200259
39    62    0.000612526415697468
39    63    0.0003318315213018357
39    64    3.106129653027452e-05
39    65    0.0008941923315452802
39    66    0.00133362110116638
39    67    0.00100980126922544
39    68    0.000570893124493753
39    69    3.352082572663743e-05
39    70    0.001031183371102867
39    71    0.001664326051371528
39    72    0.001872672877438798
39    73    0.001818245805028225
39    74    0.001631104993623817
39    75    0.001234441820817298
39    76    0.0007404245670676459
39    77    0.0001811934336322588
39    78    0.0007144323332158479
39    79    0.001053410039703822
39    80    0.001257078194128519
39    81    0.001366906499570059
39    82    0.001154971867892296
39    83    0.0007550058320353781
39    84    0.0002757537181179148
40    0    0.0008088571849000015
40    1    0.001015243605216951
40    2    0.0006602091558409846
40    3    0.000394275374347675
40    4    0.0001697632092746149
40    5    2.73540842073867e-05
40    6    0.001053834016144843
40    7    0.001635567093530617
40    8    0.00162490657530104
40    9    0.001175734143161577
40    10    0.0005646425848877157
40    11    0.0001933643321894339
40    12    0.001817014461780608
40    13    0.003154745646576752
40    14    0.002754276444677205
40    15    0.001929199497087566
40    16    0.001644775053985553
40    17    0.001464845021448821
40    18    0.001033763524622634
40    19    0.0004648498105716093
40    20    0.0001985996324527405
40    21    0.0002302803641321071
40    22    0.0002542435344496729
40    23    0.0002400506004756984
40    24    0.0001918028557024065
40    25    0.0001214406978096242
40    26    6.296708213848892e-05
40    27    3.514917912282574e-05
40    28    3.46226134521984e-05
40    29    9.94161314605158e-05
40    30    0.0001082365041384784
40    31    0.0001154175679210125
40    32    0.0001315281288016279
40    33    0.0001702145711034767
40    34    0.0002410293155699522
40    35    0.0003283089538315387
40    36    0.0004251135298720377
40    37    0.0005281251229237103
40    38    0.0006563615368067449
40    39    0.0007978410052796074
40    40    0.0009438456407195739
40    41    0.001042601422099928
40    42    0.001116681779840787
40    43    0.001177635760070374
40    44    0.0002380763484838552
40    45    0.0002362339223644632
40    46    0.0002369154491602921
40    47    0.000246993913123149
40    48    0.0002642541885723953
40    49    0.000301986233776321
40    50    0.0003570833798510926
40    51    0.000443704214804686
40    52    0.0005443576352116382
40    53    0.0006519999456547676
40    54    0.0007678095550226366
40    55    0.0008931647260713978
40    56    0.001021423191499071
40    57    0.00112609852464156
40    58    0.001186244303797156
40    59    0.001247783337821873
40    60    0.001369444541399245
40    61    0.0006014256266228856
40    62    0.0007111571946106271
40    63    0.0003766846202396738
40    64    3.822326822905573e-05
40    65    0.0008797046475240989
40    66    0.00137129497928661
40    67    0.001057953547953153
40    68    0.0006169025075918664
40    69    4.112417756287411e-05
40    70    0.001270360258547118
40    71    0.002056832495242446
40    72    0.002308523238301197
40    73    0.002227837222595873
40    74    0.001978311807779402
40    75    0.001476800296577265
40    76    0.0008624576331323979
40    77    0.0001929408829978494
40    78    0.0008783749559354005
40    79    0.001227580844170714
40    80    0.001418221343114151
40    81    0.001517239383762999
40    82    0.001288291349625519
40    83    0.000865410326208239
40    84    0.0003535267704697768
41    0    0.0008646627442681244
41    1    0.001081277343133171
41    2    0.0006973983103802794
41    3    0.0004153560616940476
41    4    0.0001817382176844272
41    5    3.006151714274197e-05
41    6    0.001173102546301607
41    7    0.001828031135453439
41    8    0.001796577254890821
41    9    0.001302368065010993
41    10    0.0006356235032924417
41    11    0.0002198073809026393
41    12    0.001999932319594466
41    13    0.003477612478682429
41    14    0.003018561162021108
41    15    0.002121576185881088
41    16    0.001813139538650544
41    17    0.001605172501065594
41    18    0.001134508456474802
41    19    0.0005242227779202117
41    20    0.0002213601337869352
41    21    0.0002550428285126793
41    22    0.0002758158522599692
41    23    0.0002529072313549218
41    24    0.0001971155311103884
41    25    0.0001188348821446636
41    26    4.729897772094984e-05
41    27    -1.55810389151768e-06
41    28    -2.445402230283251e-05
41    29    0.0001065006448307725
41    30    0.0001190390259228127
41    31    0.0001269928269419825
41    32    0.0001398925886035921
41    33    0.0001743883608067162
41    34    0.0002419402102399294
41    35    0.0003267999060858309
41    36    0.0004223095836741833
41    37    0.0005294282067149556
41    38    0.0006737424210421063
41    39    0.0008475132035480561
41    40    0.001042601422099929
41    41    0.001194874456684171
41    42    0.001310333352910211
41    43    0.001395226893011391
41    44    0.0002502268870842469
41    45    0.0002527702312782479
41    46    0.0002600740190079083
41    47    0.0002775366705219955
41    48    0.0003012044030856376
41    49    0.0003433419290811393
41    50    0.0003972459610864873
41    51    0.0004768025828982261
41    52    0.0005645442369800991
41    53    0.0006596315948192345
41    54    0.0007717948165476698
41    55    0.0009103704530920719
41    56    0.001073524059988456
41    57    0.001230784341436226
41    58    0.001345138279250442
41    59    0.001448864923437272
41    60    0.001603456454381618
41    61    0.0006989647604577706
41    62    0.0008109127059014654
41    63    0.000427380582985564
41    64    4.335986252016752e-05
41    65    0.0008561716563608225
41    66    0.001381939042378176
41    67    0.001087752086688872
41    68    0.0006470885328425503
41    69    4.883152577297862e-05
41    70    0.001447474375786033
41    71    0.002343047586396954
41    72    0.002617380237692155
41    73    0.002505226630351305
41    74    0.00220319378524932
41    75    0.001632320064006065
41    76    0.0009476519815103739
41    77    0.0002089566413385479
41    78    0.001032530407872866
41    79    0.00142555077574097
41    80    0.001632377962273044
41    81    0.001738478918272361
41    82    0.001482633713670039
41    83    0.001010792988428917
41    84    0.000435279247565785
42    0    0.0009332761119274616
42    1    0.001161907473727758
42    2    0.0007551252176939705
42    3    0.0004539434608026318
42    4    0.0002081452535019433
42    5    3.865916669964479e-05
42    6    0.001322388366239198
42    7    0.002067155357284259
42    8    0.001985415999925965
42    9    0.001434370449823991
42    10    0.0007213834341861663
42    11    0.0002533134044019201
42    12    0.002225376504673094
42    13    0.003815251703930893
42    14    0.003338118160851417
42    15    0.002367706544028716
42    16    0.002001339964451275
42    17    0.001762894144012048
42    18    0.001266872204722575
42    19    0.0006112164361415237
42    20    0.0002535542788505768
42    21    0.0002818862211370722
42    22    0.0002918089211521288
42    23    0.0002573423319293782
42    24    0.0001984946306975816
42    25    0.0001203322364877994
42    26    4.374007312946827e-05
42    27    -2.170316580012051e-05
42    28    -6.692535197298032e-05
42    29    0.0001151566619026865
42    30    0.0001217454749669707
42    31    0.0001377102154536462
42    32    0.000162235653654274
42    33    0.0001959091285528087
42    34    0.0002481024059817831
42    35    0.0003168735976149734
42    36    0.0004153836652544253
42    37    0.0005435969774256933
42    38    0.0007117942749106723
42    39    0.0009016400352352824
42    40    0.001116681779840786
42    41    0.001310333352910211
42    42    0.001487489883263611
42    43    0.001621828159961848
42    44    0.0002636365282586572
42    45    0.0002709992765453401
42    46    0.0002860651138686676
42    47    0.0003141961732921803
42    48    0.0003483495186153313
42    49    0.0003960662409371585
42    50    0.0004448121748772249
42    51    0.000511428667227412
42    52    0.000584065397448977
42    53    0.0006712120401745874
42    54    0.000785160291636879
42    55    0.0009336383577986649
42    56    0.001116377140128782
42    57    0.001309580300541944
42    58    0.001477275289253298
42    59    0.001641509326309841
42    60    0.001850064616563731
42    61    0.0008131266923345248
42    62    0.0009396907758966466
42    63    0.0004967775256390763
42    64    4.748790331400012e-05
42    65    0.0008337716619632738
42    66    0.001386131068994817
42    67    0.001109020015517519
42    68    0.0006709902949718651
42    69    5.890198072555605e-05
42    70    0.001590103591786224
42    71    0.002539539707398103
42    72    0.002809468705927002
42    73    0.002664689737150108
42    74    0.002335039988317072
42    75    0.001731540949672059
42    76    0.001018059366527619
42    77    0.0002323032058360532
42    78    0.001234642703636856
42    79    0.001755839556073183
42    80    0.002045559689569349
42    81    0.002196495121095011
42    82    0.001875804103532417
42    83    0.001274574489504913
42    84    0.0005432593971343478
43    0    0.001005286201363965
43    1    0.001246778149710237
43    2    0.0008198584867119708
43    3    0.0004993915814540711
43    4    0.000238717782159345
43    5    4.859521728720268e-05
43    6    0.001466843647560556
43    7    0.002290068728384087
43    8    0.002152598407860024
43    9    0.001554563491959614
43    10    0.0007975600337935861
43    11    0.0002827578172820703
43    12    0.002451134877945458
43    13    0.004123034115336373
43    14    0.003632562695153462
43    15    0.002605927394611769
43    16    0.002186404518733755
43    17    0.001915269079593919
43    18    0.001392003137400708
43    19    0.0006937630175274743
43    20    0.0002845152414150387
43    21    0.0003049508880586263
43    22    0.0003041358143638456
43    23    0.0002629691479443459
43    24    0.0002044961795186406
43    25    0.000125108234423407
43    26    4.133822514595227e-05
43    27    -3.375010641509869e-05
43    28    -8.515718519545917e-05
43    29    0.0001237898658297477
43    30    0.0001224981265945102
43    31    0.0001453673412064246
43    32    0.0001858774939570228
43    33    0.0002211142822122742
43    34    0.0002572681149059802
43    35    0.0003106738860947079
43    36    0.0004156150727127421
43    37    0.0005668193370622556
43    38    0.0007560886227104489
43    39    0.000954936660973722
43    40    0.001177635760070374
43    41    0.001395226893011391
43    42    0.001621828159961848
43    43    0.001806299833658078
43    44    0.0002826418032374874
43    45    0.0002919618784156015
43    46    0.0003121354605980845
43    47    0.000349336080504679
43    48    0.0003916477015232246
43    49    0.0004419632264252508
43    50    0.000484315387284047
43    51    0.0005405096561877605
43    52    0.0006042597651432358
43    53    0.0006904569198709225
43    54    0.0008116077043770051
43    55    0.0009715099434949284
43    56    0.001167866005562158
43    57    0.00138093465664991
43    58    0.001581656881250807
43    59    0.001796173571783509
43    60    0.00206108499038365
43    61    0.0009202080297820946
43    62    0.001061750153461842
43    63    0.0005603442995764739
43    64    5.115264292764928e-05
43    65    0.0008125171861083127
43    66    0.001386354490636486
43    67    0.001123269979118422
43    68    0.0006934418616813635
43    69    6.84356596655994e-05
43    70    0.001718244014527871
43    71    0.002693827117097961
43    72    0.002949067412832784
43    73    0.002778877351167096
43    74    0.002433715241805863
43    75    0.001807997943114156
43    76    0.001073778301129365
43    77    0.0002538522032190301
43    78    0.001437329801710811
43    79    0.002096479986213892
43    80    0.002478410563933538
43    81    0.002678057586719506
43    82    0.002287446136131416
43    83    0.001548347206005998
43    84    0.0006536383212814832
44    0    0.0005482197785992963
44    1    0.0006505032275366235
44    2    0.0004416343650535288
44    3    0.0002945490013682239
44    4    0.0001528561091606513
44    5    3.594363958125448e-05
44    6    0.0007000652991586441
44    7    0.001065441687430205
44    8    0.0007809797195842753
44    9    0.000589967679753076
44    10    0.0002911523324911983
44    11    0.0001189115767230301
44    12    0.001317701806709643
44    13    0.001899794519653603
44    14    0.001560314504129255
44    15    0.001092213947927381
44    16    0.001015883785992985
44    17    0.0009506691156342399
44    18    0.0006155271827007902
44    19    0.0002283710112513823
44    20    0.0001680320219937265
44    21    0.0001710928606374825
44    22    0.0001633467778871792
44    23    0.0001452515753854186
44    24    0.0001262124927165163
44    25    9.485059565128511e-05
44    26    5.526049747143678e-05
44    27    1.566473636640478e-05
44    28    -1.009035188536088e-05
44    29    0.0002808120507431204
44    30    0.0002418734115150508
44    31    0.0001942161727470692
44    32    0.000158203855554659
44    33    0.0001310357186121661
44    34    0.0001158896697740383
44    35    0.0001148481543730793
44    36    0.0001329456126304319
44    37    0.0001589291043674583
44    38    0.0001852569562945958
44    39    0.0002110475002251559
44    40    0.0002380763484838552
44    41    0.0002502268870842468
44    42    0.0002636365282586563
44    43    0.0002826418032374875
44    44    0.0007012540631662606
44    45    0.0006454078292031771
44    46    0.0005563027577730593
44    47    0.0004638394888698389
44    48    0.0003713856849635525
44    49    0.0003042437718669809
44    50    0.0002591520147764281
44    51    0.00024356811708333
44    52    0.0002421566853994014
44    53    0.0002523038755147457
44    54    0.0002759961173850408
44    55    0.0003088770173850138
44    56    0.0003371763260030775
44    57    0.0003398290586242654
44    58    0.0003050106842111349
44    59    0.0002553034458154946
44    60    0.0002303624627990224
44    61    0.001049347887184801
44    62    0.0008236067673406252
44    63    0.0003606021811226094
44    64    1.559237220898935e-05
44    65    0.0003413342540776956
44    66    0.000379858111298882
44    67    0.0003323789513943048
44    68    0.0002075945459361376
44    69    4.786674217929456e-05
44    70    0.0001524657696802389
44    71    0.0004194820804146467
44    72    0.0006541365585834207
44    73    0.0008021022356219874
44    74    0.0008615573109275296
44    75    0.0007392670507504141
44    76    0.0004941561277017753
44    77    0.0001331371047833424
44    78    5.057408022343021e-05
44    79    0.0002390090693085677
44    80    0.0004029395969396395
44    81    0.0005120943292351421
44    82    0.0004670016132910718
44    83    0.0003359128182754451
44    84    0.0001550394022737434
45    0    0.000569187357631153
45    1    0.000682316458029251
45    2    0.0004702926675975111
45    3    0.0003173996248523532
45    4    0.000167380120429923
45    5    3.937951219067218e-05
45    6    0.0007189583380663217
45    7    0.001090441627109148
45    8    0.0008117637574758507
45    9    0.0005906574302177252
45    10    0.0002872944278706883
45    11    0.0001140273726366363
45    12    0.001347516134878696
45    13    0.001964813057463315
45    14    0.001634116737484675
45    15    0.001135286066836104
45    16    0.001027889288258457
45    17    0.0009590179247981939
45    18    0.0006333480386560196
45    19    0.0002399863893970451
45    20    0.0001643374629729762
45    21    0.0001768198970147741
45    22    0.0001651716222203744
45    23    0.00014104688626358
45    24    0.0001183712778221809
45    25    9.086315727533861e-05
45    26    6.453432037780992e-05
45    27    4.427116942840173e-05
45    28    3.546090373940632e-05
45    29    0.000269496891882368
45    30    0.0002459255836992659
45    31    0.0002104112864653993
45    32    0.0001769102967565541
45    33    0.0001464539288597853
45    34    0.000127757063456354
45    35    0.0001252746319042516
45    36    0.000143542118950788
45    37    0.0001670623349281593
45    38    0.0001876762175632782
45    39    0.0002089779451893126
45    40    0.0002362339223644639
45    41    0.0002527702312782486
45    42    0.0002709992765453396
45    43    0.0002919618784156024
45    44    0.0006454078292031771
45    45    0.000618799711961454
45    46    0.0005660573301099618
45    47    0.0005001172924400002
45    48    0.0004196965632139081
45    49    0.000351628869669616
45    50    0.0002964743224320384
45    51    0.0002704317468150589
45    52    0.0002619878917087055
45    53    0.000268611888414505
45    54    0.0002852862936439022
45    55    0.0003045896327046628
45    56    0.0003199021057343376
45    57    0.0003247603225521492
45    58    0.0003168799502400744
45    59    0.0003094130567313705
45    60    0.0003201584348070798
45    61    0.001059336616831998
45    62    0.0008591077285033646
45    63    0.0003866707519397431
45    64    1.460741098350556e-05
45    65    0.000351970386666158
45    66    0.0004153573048067403
45    67    0.0003576591627801946
45    68    0.0002163381762770941
45    69    4.871299889155378e-05
45    70    0.0001423518326778411
45    71    0.0003880765385757359
45    72    0.0006096916068057344
45    73    0.0007523233859800372
45    74    0.0008291323101013943
45    75    0.0007293232516742354
45    76    0.0005059794439456458
45    77    0.0001385889445866897
45    78    0.0001018819674529
45    79    0.0003308764762823599
45    80    0.0005226768721000947
45    81    0.0006480105845149746
45    82    0.0005809565656972334
45    83    0.0004043254970627321
45    84    0.0001703407015861322
46    0    0.000596579867322638
46    1    0.0007221573456292633
46    2    0.0005042211727357971
46    3    0.0003479447085581893
46    4    0.0001923153337886296
46    5    4.65199584175922e-05
46    6    0.0007762452303418046
46    7    0.001152371677635298
46    8    0.0008737527570726994
46    9    0.0006020706478362234
46    10    0.0002894419703252974
46    11    0.0001096947274136318
46    12    0.001427988762617884
46    13    0.002077451734306668
46    14    0.001749640112168703
46    15    0.001210431592371915
46    16    0.001055633717243977
46    17    0.0009778675191938879
46    18    0.0006656722458373368
46    19    0.0002639943550738896
46    20    0.0001610977079901672
46    21    0.0001883530007898492
46    22    0.0001708308566721537
46    23    0.0001358412250238225
46    24    0.0001064488591751613
46    25    8.456646932319064e-05
46    26    7.870392788748405e-05
46    27    8.900665505923555e-05
46    28    0.0001083399840983822
46    29    0.0002464143959682738
46    30    0.0002485138723291833
46    31    0.000237248323291862
46    32    0.0002108317818265371
46    33    0.0001762931555241807
46    34    0.0001528018490714358
46    35    0.0001477915540154271
46    36    0.0001637655868875928
46    37    0.0001806247483591181
46    38    0.0001921063171834833
46    39    0.0002081067684659322
46    40    0.0002369154491602923
46    41    0.0002600740190079085
46    42    0.0002860651138686676
46    43    0.0003121354605980849
46    44    0.0005563027577730594
46    45    0.0005660573301099622
46    46    0.0005704089004660911
46    47    0.000556368578005735
46    48    0.0005042538821287165
46    49    0.000439636667601178
46    50    0.0003710968491397724
46    51    0.0003305081356696695
46    52    0.0003083995684015897
46    53    0.0003002525104076639
46    54    0.0002975741957613236
46    55    0.0002964090937291721
46    56    0.0003000826615538516
46    57    0.000313990077087823
46    58    0.0003437697465766039
46    59    0.0003975843103555511
46    60    0.000469240199607676
46    61    0.001077820832137826
46    62    0.0009211215949229111
46    63    0.0004325841583805025
46    64    1.346986724910264e-05
46    65    0.0003725134974365087
46    66    0.0004672189128536135
46    67    0.0003948870603785864
46    68    0.0002293419334267188
46    69    5.095042739938139e-05
46    70    0.0001492638037589383
46    71    0.0003630882341269104
46    72    0.0005615602689837579
46    73    0.0006947502774052235
46    74    0.0007982729123991383
46    75    0.0007284482084531854
46    76    0.0005309885853838557
46    77    0.0001458068276679887
46    78    0.0001936359319084459
46    79    0.0004923919077753858
46    80    0.0007328282086953808
46    81    0.0008872272433408878
46    82    0.0007843015254594968
46    83    0.000531567569661691
46    84    0.0002069671152929131
47    0    0.0006342654309045832
47    1    0.0007744902089782689
47    2    0.000544958723189358
47    3    0.0003804212778152565
47    4    0.0002174233019164376
47    5    5.367545375363952e-05
47    6    0.000853287120445532
47    7    0.001234740631825931
47    8    0.0009592972872184055
47    9    0.0006300019907083333
47    10    0.0002991230941678632
47    11    0.000108335999583614
47    12    0.001535912199284149
47    13    0.002221465744471649
47    14    0.001895881736822332
47    15    0.001317035664852585
47    16    0.001105596639389916
47    17    0.001007872669437239
47    18    0.0007056917594742644
47    19    0.0002961422065975337
47    20    0.0001590144129965172
47    21    0.0002046699057300202
47    22    0.000180687794624905
47    23    0.0001346868325713429
47    24    0.0001014620915030149
47    25    8.765463182696225e-05
47    26    0.000100259039571357
47    27    0.0001337405657145488
47    28    0.000173643719902941
47    29    0.0002197407059667596
47    30    0.0002455340422997025
47    31    0.0002646766750663864
47    32    0.0002554844038921853
47    33    0.0002238530741712634
47    34    0.0001967987376558947
47    35    0.0001850721428159113
47    36    0.0001933016336143553
47    37    0.000201061884891805
47    38    0.0002047980915520825
47    39    0.000216695053451767
47    40    0.0002469939131231496
47    41    0.0002775366705219952
47    42    0.0003141961732921802
47    43    0.00034933608050468
47    44    0.0004638394888698394
47    45    0.0005001172924400002
47    46    0.0005563685780057357
47    47    0.0006032881566602313
47    48    0.0005984791388788435
47    49    0.0005572576365802609
47    50    0.0004872801182497418
47    51    0.000432958111523915
47    52    0.000385775664089601
47    53    0.0003460359274694865
47    54    0.0003134923093695921
47    55    0.0002941272007259925
47    56    0.0002982138954097395
47    57    0.0003319977212099427
47    58    0.0003981215646626027
47    59    0.0005015850379910478
47    60    0.0006252417233339405
47    61    0.001109298399089614
47    62    0.001004161939052256
47    63    0.0004898281954606922
47    64    1.287663847709975e-05
47    65    0.0004131946488138958
47    66    0.0005385295177429631
47    67    0.0004445347819480466
47    68    0.0002505151659590889
47    69    5.41527493057811e-05
47    70    0.0001811730555147095
47    71    0.0003808662568337768
47    72    0.000565281787579314
47    73    0.000692198698259395
47    74    0.0008168155090508999
47    75    0.0007622696274107172
47    76    0.0005719835925170251
47    77    0.0001558502284322887
47    78    0.000277424340221717
47    79    0.0006439742812689763
47    80    0.0009335163820860204
47    81    0.001117821406243169
47    82    0.0009813924660344105
47    83    0.000655966693206348
47    84    0.0002440854126864947
48    0    0.0006676195216696974
48    1    0.0008247480304218393
48    2    0.0005837515184430958
48    3    0.0004020200987596749
48    4    0.0002263812481334723
48    5    5.504626408374181e-05
48    6    0.0008906401564058967
48    7    0.001271171761516235
48    8    0.001030832760123555
48    9    0.0006553237215881988
48    10    0.0003052682315742567
48    11    0.0001063434331274765
48    12    0.001583354203238299
48    13    0.002314908094830418
48    14    0.002016003651485249
48    15    0.00140977847209097
48    16    0.001139228491314515
48    17    0.001016534316664006
48    18    0.0007294247474479535
48    19    0.0003217841300077784
48    20    0.0001514286084820203
48    21    0.0002183364144120436
48    22    0.0001900339067400862
48    23    0.0001383839288632198
48    24    0.0001075521042718807
48    25    0.0001025066939576993
48    26    0.0001238927977756158
48    27    0.000160141622306817
48    28    0.0001990191389751408
48    29    0.0001891178936407947
48    30    0.000227786796955821
48    31    0.0002736467341095681
48    32    0.0002917712385165426
48    33    0.0002758742933022105
48    34    0.0002507452837816723
48    35    0.00022954299831218
48    36    0.0002264025693315485
48    37    0.0002262171131998587
48    38    0.0002263388916623066
48    39    0.0002348095265743551
48    40    0.000264254188572396
48    41    0.0003012044030856374
48    42    0.0003483495186153319
48    43    0.0003916477015232252
48    44    0.0003713856849635526
48    45    0.0004196965632139079
48    46    0.0005042538821287163
48    47    0.0005984791388788432
48    48    0.0006505247045601344
48    49    0.0006580857381351442
48    50    0.0006108376208346141
48    51    0.0005519792511916004
48    52    0.0004750938682474349
48    53    0.0003972799730146122
48    54    0.0003360374088679053
48    55    0.0003068642446787226
48    56    0.0003211568382137927
48    57    0.0003791763693589585
48    58    0.0004710854649881628
48    59    0.0005923696266660511
48    60    0.0007291047703095918
48    61    0.001108388913631565
48    62    0.00105694342361045
48    63    0.0005289901787808509
48    64    1.263370568161366e-05
48    65    0.0004821033263002829
48    66    0.0006429508998790725
48    67    0.000514128803260684
48    68    0.0002832330703435966
48    69    5.484304586118721e-05
48    70    0.0002218427294706735
48    71    0.0004383012455607096
48    72    0.0006270627886871294
48    73    0.0007512129615073074
48    74    0.000876826689651396
48    75    0.0008137060555984117
48    76    0.0006097637996325268
48    77    0.0001662133303991166
48    78    0.0003033715679339118
48    79    0.0006984701166274007
48    80    0.001011075676584082
48    81    0.001210292812433808
48    82    0.001059622764962309
48    83    0.0007013269465772168
48    84    0.0002502275081396006
49    0    0.000711792433321769
49    1    0.0008916649069055925
49    2    0.0006324097710055482
49    3    0.0004214150298310043
49    4    0.000224279158654215
49    5    5.231897712082796e-05
49    6    0.0009091255171370924
49    7    0.001297855899981262
49    8    0.001116375084375067
49    9    0.0007010436345759019
49    10    0.0003191730059251877
49    11    0.0001083488695894606
49    12    0.001609032607315325
49    13    0.002431209620413324
49    14    0.002166050654681924
49    15    0.001517626829362953
49    16    0.001189472147766149
49    17    0.001043274836793074
49    18    0.0007627086195465282
49    19    0.0003465426266913504
49    20    0.000145744304024971
49    21    0.0002338060823787319
49    22    0.0002072525068827605
49    23    0.0001565196187306026
49    24    0.000129855468357799
49    25    0.0001275167679977136
49    26    0.0001442909569168905
49    27    0.0001650992255163948
49    28    0.0001861189275741346
49    29    0.0001636247259888005
49    30    0.0002045562093687991
49    31    0.0002673491801113775
49    32    0.0003140728420027285
49    33    0.0003231682976776073
49    34    0.0003092725724284795
49    35    0.0002833767016894793
49    36    0.0002704542660651632
49    37    0.0002644417648602472
49    38    0.000264794770224897
49    39    0.0002726895159493658
49    40    0.0003019862337763213
49    41    0.0003433419290811394
49    42    0.0003960662409371587
49    43    0.0004419632264252508
49    44    0.000304243771866981
49    45    0.0003516288696696158
49    46    0.0004396366676011784
49    47    0.0005572576365802609
49    48    0.0006580857381351446
49    49    0.0007241558025011827
49    50    0.0007192601521107583
49    51    0.000673073445991589
49    52    0.0005781684150698998
49    53    0.0004713569409122988
49    54    0.0003912347469240256
49    55    0.0003617340894358824
49    56    0.0003910987691673397
49    57    0.0004688080721672454
49    58    0.0005680186963215473
49    59    0.0006749340448217928
49    60    0.0007909460921221293
49    61    0.001080578115093094
49    62    0.001079145145635406
49    63    0.000549239929043977
49    64    1.343973196023612e-05
49    65    0.0006147090848189585
49    66    0.0008254973106907453
49    67    0.0006352774539930055
49    68    0.0003433029058437222
49    69    5.317550109961909e-05
49    70    0.0002809153975781748
49    71    0.0005519182709034613
49    72    0.0007670112641250664
49    73    0.0008927109650697553
49    74    0.000999770161217272
49    75    0.0009014633207967282
49    76    0.0006581094404184567
49    77    0.0001809262324214926
49    78    0.0002822076648799774
49    79    0.0006751656053383052
49    80    0.0009910249789860694
49    81    0.001194586100526199
49    82    0.001045533323060944
49    83    0.0006857777132881145
49    84    0.0002324039216682103
50    0    0.0007561346904124809
50    1    0.00095916300941931
50    2    0.0006772934155938291
50    3    0.0004355745272083293
50    4    0.0002161097767045342
50    5    4.789294835721227e-05
50    6    0.0009086729680734063
50    7    0.001309429339935169
50    8    0.001195785472140688
50    9    0.0007575032783025354
50    10    0.0003370054312317718
50    11    0.0001134010407735371
50    12    0.001614229340489879
50    13    0.002553646139910075
50    14    0.002307057050438209
50    15    0.001606723282920994
50    16    0.001246359326948777
50    17    0.00108961338625896
50    18    0.0008008564998961132
50    19    0.0003625573348792024
50    20    0.0001451129363585784
50    21    0.0002447679689142509
50    22    0.0002309997006714796
50    23    0.0001889941712549728
50    24    0.0001625144624277276
50    25    0.000150990105499509
50    26    0.0001516775473720547
50    27    0.0001519186684862002
50    28    0.0001547361227019
50    29    0.0001402843893065009
50    30    0.0001775316779868282
50    31    0.0002446976382464313
50    32    0.0003087528992136123
50    33    0.0003430164854356596
50    34    0.0003520633623580836
50    35    0.0003365749884046645
50    36    0.0003221607243171883
50    37    0.0003124347364938579
50    38    0.0003150409101452716
50    39    0.0003262488142576824
50    40    0.0003570833798510928
50    41    0.0003972459610864869
50    42    0.0004448121748772248
50    43    0.0004843153872840468
50    44    0.0002591520147764279
50    45    0.0002964743224320383
50    46    0.0003710968491397722
50    47    0.0004872801182497415
50    48    0.0006108376208346147
50    49    0.000719260152110758
50    50    0.0007615407050330814
50    51    0.000751348945709706
50    52    0.0006730744124687937
50    53    0.0005686862695584669
50    54    0.0004895813156913099
50    55    0.0004670591785825562
50    56    0.0005064904027552053
50    57    0.0005859487826699346
50    58    0.0006667318692586948
50    59    0.0007387106262725798
50    60    0.0008238984224515693
50    61    0.0009839331442842794
50    62    0.001026493618791112
50    63    0.0005296849599105763
50    64    1.532449670910934e-05
50    65    0.0008136050670175761
50    66    0.001085374601157331
50    67    0.0008052403544998312
50    68    0.0004286398240835444
50    69    4.75647362168947e-05
50    70    0.0003633420699317099
50    71    0.0007015486610635817
50    72    0.0009431146776168273
50    73    0.001064519635736688
50    74    0.001138032443336971
50    75    0.0009912880187540258
50    76    0.0006996686900962187
50    77    0.0001950838535996898
50    78    0.0002536071264042484
50    79    0.0006294867689475886
50    80    0.0009365492641604156
50    81    0.001136969900788023
50    82    0.0009942059236224432
50    83    0.0006451760197889536
50    84    0.0002048387641985034
51    0    0.0008533756472121886
51    1    0.001091543787791404
51    2    0.0007649356508332078
51    3    0.0004807431976238475
51    4    0.0002245645767707975
51    5    4.678426739897648e-05
51    6    0.000941972542911276
51    7    0.001377349488136208
51    8    0.001319447368211209
51    9    0.0008571241517970358
51    10    0.0003720221489225434
51    11    0.0001253040661566482
51    12    0.001713250828328883
51    13    0.002830366720495944
51    14    0.002552345373831225
51    15    0.001757855263966752
51    16    0.00138773822820836
51    17    0.001227426737411057
51    18    0.0008886661273280824
51    19    0.0003855306329544961
51    20    0.0001607732614553212
51    21    0.0002611252089467301
51    22    0.0002706173590966234
51    23    0.000241964470251793
51    24    0.000207465563686364
51    25    0.0001740758299818449
51    26    0.0001540759589401377
51    27    0.0001432846266532362
51    28    0.0001435274587648126
51    29    0.0001258768426106483
51    30    0.0001608554720781667
51    31    0.0002246436238245921
51    32    0.0002907947895765296
51    33    0.0003428983313555497
51    34    0.0003835572937348471
51    35    0.000396846834369705
51    36    0.0003945405517572244
51    37    0.0003860679421080416
51    38    0.0003930863402783869
51    39    0.0004104583977581871
51    40    0.0004437042148046865
51    41    0.000476802582898226
51    42    0.0005114286672274115
51    43    0.0005405096561877608
51    44    0.0002435681170833303
51    45    0.000270431746815059
51    46    0.0003305081356696697
51    47    0.000432958111523915
51    48    0.0005519792511916005
51    49    0.0006730734459915885
51    50    0.0007513489457097056
51    51    0.000795328080279818
51    52    0.0007758997266643268
51    53    0.0007174388367159841
51    54    0.000665230663506032
51    55    0.0006532416127126459
51    56    0.0006889721169210082
51    57    0.000747092562124809
51    58    0.0007917434644797418
51    59    0.0008330257321433547
51    60    0.0009082130769994534
51    61    0.0008694483392027604
51    62    0.0009434510644179769
51    63    0.0004931838471572355
51    64    1.915440574517292e-05
51    65    0.001101886290330573
51    66    0.001460073514988925
51    67    0.001057494835972793
51    68    0.0005591814758860373
51    69    4.05211511334831e-05
51    70    0.0004936698529870919
51    71    0.000906172812624013
51    72    0.001166956873340589
51    73    0.001275404689472328
51    74    0.00131078660874204
51    75    0.001109156292352948
51    76    0.0007619548726883626
51    77    0.0002172920004020399
51    78    0.0002843239615690463
51    79    0.0006714320717496705
51    80    0.0009853679000816937
51    81    0.001189267783395604
51    82    0.001032820601124083
51    83    0.0006605481724585028
51    84    0.0001952168206540642
52    0    0.0009956537461565614
52    1    0.001280339089961731
52    2    0.0008957086280601129
52    3    0.0005590437736001737
52    4    0.0002485359578658542
52    5    4.751908969756359e-05
52    6    0.0009690249727501272
52    7    0.001448880654894686
52    8    0.001438918484540473
52    9    0.0009651519173711871
52    10    0.0004080829037520053
52    11    0.0001371997145255347
52    12    0.00185915259443717
52    13    0.003178314859766155
52    14    0.002833658244063378
52    15    0.001931310387204543
52    16    0.001580362668576735
52    17    0.001422353307697101
52    18    0.001000421806834942
52    19    0.0004055260080486711
52    20    0.0001870949201607887
52    21    0.0002734310506764152
52    22    0.0003118489281792864
52    23    0.0003019240509155806
52    24    0.0002568659819621703
52    25    0.0001967272384579258
52    26    0.0001582719591375752
52    27    0.0001498510679707837
52    28    0.0001642339149938444
52    29    0.0001175753260831549
52    30    0.0001508851942944794
52    31    0.0002035989341790399
52    32    0.0002583910885398482
52    33    0.0003182021357934618
52    34    0.0003902147847627987
52    35    0.0004428673938073381
52    36    0.0004672420905896895
52    37    0.0004717691578404947
52    38    0.0004888623590013903
52    39    0.000512460973548587
52    40    0.0005443576352116374
52    41    0.0005645442369800994
52    42    0.0005840653974489763
52    43    0.000604259765143235
52    44    0.000242156685399402
52    45    0.0002619878917087059
52    46    0.0003083995684015897
52    47    0.0003857756640896013
52    48    0.0004750938682474352
52    49    0.0005781684150698996
52    50    0.0006730744124687938
52    51    0.0007758997266643269
52    52    0.0008481760882393433
52    53    0.0008812313056224642
52    54    0.0008899232007418706
52    55    0.0008962646317644394
52    56    0.0009129572799466713
52    57    0.0009280376095899061
52    58    0.0009295192959873054
52    59    0.0009549265989786938
52    60    0.001042478374636006
52    61    0.0007392316723311371
52    62    0.0008254758942620324
52    63    0.00043553380322056
52    64    2.438075306322613e-05
52    65    0.00139655458523148
52    66    0.001859509054778177
52    67    0.001337517176984946
52    68    0.0007110663224975542
52    69    3.210433828689966e-05
52    70    0.0006649913193850826
52    71    0.001151419948393749
52    72    0.001414717146105874
52    73    0.001492632197918593
52    74    0.001478805206013342
52    75    0.001219962704972165
52    76    0.0008211369482835984
52    77    0.000241173196957608
52    78    0.0003906981702502428
52    79    0.0008101227586366776
52    80    0.001136026082426676
52    81    0.001340659512830441
52    82    0.001149029049925622
52    83    0.0007237790862669029
52    84    0.0002030172746550018
53    0    0.001180123226326288
53    1    0.001525880958094771
53    2    0.001076917445502106
53    3    0.0006738814241118878
53    4    0.0002862093157749609
53    5    4.953910574566421e-05
53    6    0.0009844753783613365
53    7    0.001519307631325388
53    8    0.001552736685390489
53    9    0.00107324809431157
53    10    0.0004438990177783634
53    11    0.0001476052516303881
53    12    0.002035542249755411
53    13    0.003576108238671904
53    14    0.003156588465618105
53    15    0.002140761080210825
53    16    0.001815375976730336
53    17    0.001655261156961729
53    18    0.001131632372613336
53    19    0.0004303830918248364
53    20    0.0002195864507500677
53    21    0.0002794880464779145
53    22    0.0003448407025518868
53    23    0.0003590179746270594
53    24    0.0003118477902026
53    25    0.0002333471571319917
53    26    0.0001843527652609001
53    27    0.0001853761444705821
53    28    0.0002194959576139558
53    29    0.0001189927825820734
53    30    0.0001479611848780661
53    31    0.0001853456940456777
53    32    0.0002266299538112152
53    33    0.0002885474254705935
53    34    0.0003817845736235755
53    35    0.0004677471077086693
53    36    0.0005253301122510755
53    37    0.000556936915506067
53    38    0.0005936495585389272
53    39    0.000624216137153418
53    40    0.0006519999456547674
53    41    0.0006596315948192345
53    42    0.0006712120401745876
53    43    0.0006904569198709227
53    44    0.0002523038755147462
53    45    0.0002686118884145053
53    46    0.0003002525104076637
53    47    0.0003460359274694863
53    48    0.000397279973014612
53    49    0.0004713569409122981
53    50    0.0005686862695584667
53    51    0.0007174388367159838
53    52    0.0008812313056224635
53    53    0.001023922287701265
53    54    0.001118411080606329
53    55    0.001158605805368386
53    56    0.001158327658223197
53    57    0.001130926045901201
53    58    0.001100149665123603
53    59    0.001124616342713286
53    60    0.001233163643440344
53    61    0.0006474632045538256
53    62    0.0007311838552993455
53    63    0.0003855362546972748
53    64    3.101450019083203e-05
53    65    0.001615767161622335
53    66    0.002193257674677851
53    67    0.001589559986325309
53    68    0.0008594488639256051
53    69    2.590040455148812e-05
53    70    0.000888499942744521
53    71    0.001478562973346481
53    72    0.001744204919897365
53    73    0.001774567555544063
53    74    0.001687393983488936
53    75    0.001350889033133206
53    76    0.0008860222254830606
53    77    0.0002653048453008047
53    78    0.0005615833322728855
53    79    0.00102149825294052
53    80    0.001354808412937028
53    81    0.00155226960032909
53    82    0.001312398024230919
53    83    0.0008199802426807814
53    84    0.0002297878869320246
54    0    0.001382126441610611
54    1    0.001799409021689642
54    2    0.00128858805074909
54    3    0.0008115126187499607
54    4    0.0003341296463695856
54    5    5.482439546562703e-05
54    6    0.001023529323377703
54    7    0.001621777985407043
54    8    0.00168460268278656
54    9    0.001193066919463986
54    10    0.0004901167349098462
54    11    0.0001602859887129267
54    12    0.002247563054104759
54    13    0.004024301742506356
54    14    0.003538591108613823
54    15    0.002403121793427081
54    16    0.002086224283561392
54    17    0.001914160339148429
54    18    0.001287538509476233
54    19    0.0004742066301091877
54    20    0.0002561493151450012
54    21    0.0002753633417536078
54    22    0.000363325877110905
54    23    0.0004087938732892933
54    24    0.0003789592637595593
54    25    0.0003020579308919029
54    26    0.0002529256603424822
54    27    0.0002620093841816413
54    28    0.0003117820687229653
54    29    0.0001317314913646442
54    30    0.0001515625090523103
54    31    0.000174254105774012
54    32    0.0002091529198319763
54    33    0.0002735270384517829
54    34    0.0003760781228390023
54    35    0.000479192389933683
54    36    0.0005628112392536606
54    37    0.0006254722448755242
54    38    0.000690171339220072
54    39    0.0007359973076131558
54    40    0.0007678095550226365
54    41    0.0007717948165476698
54    42    0.0007851602916368793
54    43    0.0008116077043770051
54    44    0.0002759961173850411
54    45    0.000285286293643902
54    46    0.0002975741957613233
54    47    0.0003134923093695916
54    48    0.0003360374088679053
54    49    0.0003912347469240251
54    50    0.0004895813156913094
54    51    0.0006652306635060321
54    52    0.0008899232007418704
54    53    0.001118411080606329
54    54    0.001296790806674096
54    55    0.00139225512925874
54    56    0.001409544559305408
54    57    0.001374192034409245
54    58    0.001332605355129312
54    59    0.001359941958667537
54    60    0.001486764572206132
54    61    0.0006310986576440232
54    62    0.0007148896192364973
54    63    0.0003727023682534777
54    64    3.990046134174179e-05
54    65    0.001712315139109984
54    66    0.002395286297833209
54    67    0.001763709074236321
54    68    0.0009782519721682893
54    69    2.629851950920149e-05
54    70    0.001206685554018699
54    71    0.001973935245857777
54    72    0.002263522645198391
54    73    0.00223163502142156
54    74    0.002030613058808219
54    75    0.001563543432811464
54    76    0.0009800589073876991
54    77    0.0002869035089207934
54    78    0.0007767403833166789
54    79    0.001275459885400169
54    80    0.001608727121986949
54    81    0.001793221210007032
54    82    0.001504437892384335
54    83    0.0009462780135202007
54    84    0.0002855112190495514
55    0    0.001580501738082997
55    1    0.00207381549365948
55    2    0.00150866353947185
55    3    0.000960631902731525
55    4    0.0003951447047973679
55    5    6.760241760548517e-05
55    6    0.001130384291150133
55    7    0.001802600770358703
55    8    0.001861012468601251
55    9    0.001340354542875292
55    10    0.0005576446337219351
55    11    0.0001796564732374336
55    12    0.002520335437441673
55    13    0.004544837805958055
55    14    0.003999272169214016
55    15    0.002733218453782492
55    16    0.002397766634054671
55    17    0.002203098376163829
55    18    0.001479265961590416
55    19    0.0005491737998747425
55    20    0.0002987109422074766
55    21    0.0002575781828502198
55    22    0.0003637115593248755
55    23    0.0004474463141147889
55    24    0.0004603284312070897
55    25    0.0004136903011969694
55    26    0.0003802666003101518
55    27    0.0003969495296206057
55    28    0.0004592370768044679
55    29    0.0001532326596193511
55    30    0.0001624720311906054
55    31    0.000176207793222362
55    32    0.0002134380095120254
55    33    0.0002823213197251923
55    34    0.0003863986337117175
55    35    0.0004914331488196449
55    36    0.0005848053836159199
55    37    0.0006679699454351579
55    38    0.000761604414488151
55    39    0.0008368564770625733
55    40    0.0008931647260713976
55    41    0.0009103704530920712
55    42    0.0009336383577986652
55    43    0.0009715099434949284
55    44    0.0003088770173850142
55    45    0.0003045896327046633
55    46    0.000296409093729172
55    47    0.0002941272007259926
55    48    0.0003068642446787227
55    49    0.0003617340894358826
55    50    0.0004670591785825565
55    51    0.0006532416127126462
55    52    0.0008962646317644399
55    53    0.001158605805368385
55    54    0.00139225512925874
55    55    0.001559536788419966
55    56    0.001648978350744407
55    57    0.001666025806009055
55    58    0.001645928681070422
55    59    0.001681201167095199
55    60    0.001829961860859031
55    61    0.0006992819170065224
55    62    0.000800648726609647
55    63    0.0004124219569809544
55    64    5.179369837162908e-05
55    65    0.001682663216340278
55    66    0.002453649288355004
55    67    0.001846498517595185
55    68    0.001057871815218156
55    69    3.554279901051475e-05
55    70    0.001654744298614383
55    71    0.00269012758724405
55    72    0.003030832418261598
55    73    0.00292188997079757
55    74    0.002561769610343206
55    75    0.001896179432526572
55    76    0.001121318948523585
55    77    0.0003055856548520235
55    78    0.001038355742607988
55    79    0.001585311789950467
55    80    0.001923372057314406
55    81    0.002099592087697261
55    82    0.001762126748680674
55    83    0.001132606063413921
55    84    0.0003874687966132314
56    0    0.001779676828882499
56    1    0.002351578525969727
56    2    0.001737899195462561
56    3    0.001128053786031063
56    4    0.0004798418756186985
56    5    9.183318387624419e-05
56    6    0.001311062784699796
56    7    0.002084174698447942
56    8    0.002082747838784356
56    9    0.001512764939097425
56    10    0.0006439291681449109
56    11    0.0002060720565101274
56    12    0.002868318857920572
56    13    0.005155691196420079
56    14    0.004540842941989806
56    15    0.003135960111240532
56    16    0.002762868912425863
56    17    0.0025310945376521
56    18    0.001709304140690719
56    19    0.0006591437459300908
56    20    0.0003513140083128878
56    21    0.0002259097549137833
56    22    0.0003436918952073046
56    23    0.0004680840694507739
56    24    0.0005480727599864707
56    25    0.0005667752640009679
56    26    0.0005767104468242819
56    27    0.0006126497538668584
56    28    0.0006928340766536253
56    29    0.0001790295650854155
56    30    0.0001830175198025822
56    31    0.0001974773435616169
56    32    0.0002423176449301436
56    33    0.0003155064179091991
56    34    0.0004170699941272537
56    35    0.0005146531662136143
56    36    0.0006021535385210137
56    37    0.0006888243076899541
56    38    0.0008037963023619067
56    39    0.0009183017403226689
56    40    0.001021423191499071
56    41    0.001073524059988456
56    42    0.001116377140128782
56    43    0.001167866005562157
56    44    0.0003371763260030777
56    45    0.0003199021057343378
56    46    0.0003000826615538515
56    47    0.0002982138954097396
56    48    0.0003211568382137927
56    49    0.0003910987691673396
56    50    0.0005064904027552057
56    51    0.000688972116921008
56    52    0.0009129572799466706
56    53    0.001158327658223197
56    54    0.001409544559305406
56    55    0.001648978350744406
56    56    0.001853768742698795
56    57    0.001986934214222158
56    58    0.002039157622633644
56    59    0.002111821674417705
56    60    0.002305633173048304
56    61    0.0008386112803656426
56    62    0.0009764521388632487
56    63    0.0005005729431393063
56    64    6.611519799079384e-05
56    65    0.001559734137189399
56    66    0.002412080388801081
56    67    0.001869806835732355
56    68    0.001114115151841556
56    69    5.185431621827675e-05
56    70    0.002209010282640401
56    71    0.003569208967953026
56    72    0.003970300496824326
56    73    0.003768990254345765
56    74    0.003221470627999162
56    75    0.002315229941850083
56    76    0.001302888840330843
56    77    0.0003264121735978123
56    78    0.00136991401291598
56    79    0.00200659035222951
56    80    0.002379276158101973
56    81    0.002566696760890559
56    82    0.002166682152245164
56    83    0.00142920008060995
56    84    0.0005497864363621995
57    0    0.001979297978950438
57    1    0.002629063806754697
57    2    0.001978993173687788
57    3    0.001322551543276817
57    4    0.0005970135824248431
57    5    0.0001299499103703236
57    6    0.00152988903110293
57    7    0.002443494553448663
57    8    0.002310568461296424
57    9    0.001674536436823562
57    10    0.0007318504698691914
57    11    0.0002345863089604337
57    12    0.003257583771735598
57    13    0.005799708480348643
57    14    0.005114777349553629
57    15    0.003581084222754586
57    16    0.003158599084708517
57    17    0.002875886723308541
57    18    0.001960264965802782
57    19    0.0007985521466999602
57    20    0.0004141998012425149
57    21    0.0001800503830478178
57    22    0.0003021545781980963
57    23    0.0004629599024361739
57    24    0.0006221532564833614
57    25    0.0007370334103665438
57    26    0.0008300008267401662
57    27    0.0009183177776176844
57    28    0.001037216006198524
57    29    0.000204024376151618
57    30    0.0002131827146799689
57    31    0.0002391937764683094
57    32    0.0002930946908198543
57    33    0.0003664537441770205
57    34    0.0004597743328113479
57    35    0.0005425367801503165
57    36    0.0006152777301601235
57    37    0.0006952769357171149
57    38    0.0008216537152768126
57    39    0.0009703356961795574
57    40    0.00112609852464156
57    41    0.001230784341436225
57    42    0.001309580300541944
57    43    0.00138093465664991
57    44    0.0003398290586242658
57    45    0.0003247603225521495
57    46    0.0003139900770878229
57    47    0.0003319977212099433
57    48    0.0003791763693589588
57    49    0.0004688080721672451
57    50    0.0005859487826699344
57    51    0.0007470925621248087
57    52    0.0009280376095899066
57    53    0.001130926045901201
57    54    0.001374192034409245
57    55    0.001666025806009055
57    56    0.001986934214222159
57    57    0.002271705818557053
57    58    0.002461427245360877
57    59    0.002638565595216801
57    60    0.002924143216087332
57    61    0.001009412718592066
57    62    0.001195401494295339
57    63    0.0006151169789138335
57    64    7.99967343442425e-05
57    65    0.001396756121151269
57    66    0.002327755303073728
57    67    0.001870950032503989
57    68    0.001162672276209651
57    69    7.062319447491839e-05
57    70    0.002745150701655966
57    71    0.004385799548672237
57    72    0.004818944970981099
57    73    0.004518957649866683
57    74    0.003805944038304301
57    75    0.002693501281223868
57    76    0.001479635656080084
57    77    0.0003537742787699766
57    78    0.001786071516599828
57    79    0.002608380701222907
57    80    0.003088627465556919
57    81    0.003329915864678347
57    82    0.002827425387599673
57    83    0.001893144040662985
57    84    0.0007732191436501735
58    0    0.002170451483121516
58    1    0.002894100236844218
58    2    0.002229960958942801
58    3    0.001546062788959585
58    4    0.00074970324888446
58    5    0.0001833887455835996
58    6    0.001770470180841426
58    7    0.002856800913700744
58    8    0.002518773805942321
58    9    0.001801634297922747
58    10    0.0008128435612450004
58    11    0.0002616978498312735
58    12    0.003666010799418975
58    13    0.006417252947385869
58    14    0.005689790980306008
58    15    0.004044107089164251
58    16    0.003556993214299433
58    17    0.003222220383059669
58    18    0.002227116211116087
58    19    0.0009610112929341682
58    20    0.0004873959669005607
58    21    0.0001236018518928657
58    22    0.0002483396647990745
58    23    0.0004385684219574598
58    24    0.0006676560616096183
58    25    0.0008860507077460375
58    26    0.001096642914045702
58    27    0.001288907774530599
58    28    0.001489630666229217
58    29    0.0002239505553772755
58    30    0.0002500070636575957
58    31    0.0002960688543793958
58    32    0.0003570823273154507
58    33    0.0004230280475867087
58    34    0.0005001947266470913
58    35    0.0005632691591647053
58    36    0.0006219510439076318
58    37    0.0006971889805617062
58    38    0.0008287440295609365
58    39    0.0009942717037585596
58    40    0.001186244303797158
58    41    0.001345138279250441
58    42    0.001477275289253299
58    43    0.001581656881250807
58    44    0.0003050106842111353
58    45    0.0003168799502400745
58    46    0.0003437697465766031
58    47    0.0003981215646626029
58    48    0.0004710854649881629
58    49    0.0005680186963215458
58    50    0.000666731869258694
58    51    0.0007917434644797406
58    52    0.000929519295987305
58    53    0.001100149665123603
58    54    0.00133260535512931
58    55    0.001645928681070419
58    56    0.002039157622633644
58    57    0.002461427245360875
58    58    0.002836146013429819
58    59    0.003203056130174296
58    60    0.0036491373055818
58    61    0.001162038517948198
58    62    0.001407658564968812
58    63    0.0007327850920370082
58    64    9.066510228044296e-05
58    65    0.001259037963784167
58    66    0.002260567765105627
58    67    0.001879095313836749
58    68    0.001212153996631495
58    69    8.818538178640975e-05
58    70    0.003140276520534011
58    71    0.004910451505322285
58    72    0.0053117730331987
58    73    0.004922015095377999
58    74    0.004122536544764009
58    75    0.002912541894127348
58    76    0.001608440321170571
58    77    0.0003880041553913526
58    78    0.00229828189300572
58    79    0.003461698861777146
58    80    0.004170708206035566
58    81    0.004534106246631517
58    82    0.003859458852946444
58    83    0.002581252396029221
58    84    0.001052760689070773
59    0    0.00240147702503056
59    1    0.003211704152186847
59    2    0.002537642614964394
59    3    0.00182693127486371
59    4    0.0009503433983579429
59    5    0.0002554257398465852
59    6    0.002111087557929595
59    7    0.003406969256293078
59    8    0.002797591896309486
59    9    0.001968503156733304
59    10    0.0009222366917136886
59    11    0.0002976057797791389
59    12    0.004219350622786035
59    13    0.007191624732931301
59    14    0.006435812294027039
59    15    0.004638154549996131
59    16    0.004057894630597579
59    17    0.00367626431196947
59    18    0.002586401424943128
59    19    0.001168819801066974
59    20    0.0005851201383913499
59    21    6.839419893104573e-05
59    22    0.0002065708177338344
59    23    0.0004293237732644199
59    24    0.0007115883669728706
59    25    0.001016889547680824
59    26    0.001356239778075468
59    27    0.001702479618848611
59    28    0.002045785677626563
59    29    0.0002434521500155488
59    30    0.0002952796859266411
59    31    0.0003658872880990893
59    32    0.0004317585218576938
59    33    0.0004848587026135574
59    34    0.0005438917959618476
59    35    0.0005914977232713318
59    36    0.0006443624698941586
59    37    0.0007215700321224931
59    38    0.0008592740495441727
59    39    0.001034206843662824
59    40    0.001247783337821876
59    41    0.001448864923437273
59    42    0.001641509326309842
59    43    0.001796173571783509
59    44    0.0002553034458154943
59    45    0.0003094130567313714
59    46    0.0003975843103555511
59    47    0.0005015850379910488
59    48    0.000592369626666051
59    49    0.0006749340448217921
59    50    0.0007387106262725785
59    51    0.0008330257321433538
59    52    0.0009549265989786931
59    53    0.001124616342713285
59    54    0.001359941958667536
59    55    0.001681201167095199
59    56    0.002111821674417703
59    57    0.002638565595216798
59    58    0.003203056130174297
59    59    0.003821184692297908
59    60    0.004509152102164025
59    61    0.001300359375293099
59    62    0.001635770643752455
59    63    0.0008652875401886954
59    64    0.0001010672911649363
59    65    0.001213169062116464
59    66    0.002298564896134837
59    67    0.001949002368495695
59    68    0.001295354787018229
59    69    0.000107244463614658
59    70    0.003499696552047272
59    71    0.005288065064915783
59    72    0.005603979110111004
59    73    0.005130940113928339
59    74    0.004311792185669192
59    75    0.003072939470017479
59    76    0.001738903700821938
59    77    0.0004339022561209774
59    78    0.002968773324480161
59    79    0.004662769776568553
59    80    0.005744753382497947
59    81    0.00631019528798494
59    82    0.005372424510560875
59    83    0.003563907370086278
59    84    0.001413468261478898
60    0    0.002718636683858758
60    1    0.003640379143589117
60    2    0.002924190779735509
60    3    0.002160621656178583
60    4    0.001178221782013602
60    5    0.000333876032817154
60    6    0.002555797404551593
60    7    0.004093088526575403
60    8    0.003203790995374365
60    9    0.00223487200535564
60    10    0.001076632650171356
60    11    0.0003476448662559676
60    12    0.004960812071563543
60    13    0.008253767402018972
60    14    0.007431118864144974
60    15    0.005405761479144139
60    16    0.004716355323140942
60    17    0.004282559275912687
60    18    0.003050776804854691
60    19    0.001414913691362833
60    20    0.0007043716286426462
60    21    3.053090478707556e-05
60    22    0.0001946124022960982
60    23    0.0004588135162708942
60    24    0.0007880057451930894
60    25    0.00116124519957284
60    26    0.001613331665924978
60    27    0.002118113475448966
60    28    0.002625788740817462
60    29    0.0002705153461440124
60    30    0.0003484235705972017
60    31    0.0004430110268152084
60    32    0.0005146188343925994
60    33    0.0005576427243829845
60    34    0.0006061270809391329
60    35    0.0006489682416370624
60    36    0.0007040818976954458
60    37    0.0007875437405203156
60    38    0.0009377771254079597
60    39    0.001130943953932025
60    40    0.001369444541399246
60    41    0.001603456454381618
60    42    0.001850064616563731
60    43    0.002061084990383649
60    44    0.0002303624627990223
60    45    0.0003201584348070803
60    46    0.0004692401996076763
60    47    0.000625241723333941
60    48    0.0007291047703095925
60    49    0.0007909460921221278
60    50    0.0008238984224515687
60    51    0.0009082130769994534
60    52    0.001042478374636007
60    53    0.001233163643440344
60    54    0.001486764572206131
60    55    0.001829961860859029
60    56    0.002305633173048306
60    57    0.00292414321608733
60    58    0.003649137305581798
60    59    0.004509152102164029
60    60    0.005463590220786135
60    61    0.001464307843114746
60    62    0.001908216150276734
60    63    0.001021121549901292
60    64    0.0001151325044810065
60    65    0.001278322456267827
60    66    0.002484755464677286
60    67    0.002119963108792551
60    68    0.001438375402421017
60    69    0.0001295303944644741
60    70    0.003980846372252799
60    71    0.005831665848116947
60    72    0.006072866260711472
60    73    0.005513957007490483
60    74    0.004665812082736819
60    75    0.003358285394189673
60    76    0.001940323027518946
60    77    0.0004935109678042941
60    78    0.003731460254119356
60    79    0.006016991348613554
60    80    0.007514861461884191
60    81    0.008306001514794938
60    82    0.007071942847926472
60    83    0.004667800648907308
60    84    0.001818286352713989
61    0    0.001869259000325751
61    1    0.00186740172797323
61    2    0.0009544349477838173
61    3    0.0009019474543852461
61    4    0.000740434671941974
61    5    0.0001329909117766845
61    6    0.002845520517665895
61    7    0.00449627596511118
61    8    0.001572584367402501
61    9    0.001630296841241518
61    10    0.0006355881644036054
61    11    0.0003383396044653541
61    12    0.005528452115424018
61    13    0.006454247033045132
61    14    0.00348945833022402
61    15    0.002785400364673114
61    16    0.003265848864585048
61    17    0.002609011971628264
61    18    0.001382334881517825
61    19    0.0008034435117385784
61    20    0.0004588128152417216
61    21    0.0004449951682195864
61    22    0.0003520583689993213
61    23    0.0002698768245379664
61    24    0.0002945493806742886
61    25    0.0003521444819853805
61    26    0.000381940324863142
61    27    0.0003672510575922834
61    28    0.0003573833835131044
61    29    0.0005172796898256286
61    30    0.000522951984961887
61    31    0.0005386601894018182
61    32    0.0005344745238433377
61    33    0.0004655942141705436
61    34    0.0003719055113596068
61    35    0.0003164137994518659
61    36    0.0003467389789879709
61    37    0.0004027905290391567
61    38    0.0004481772553843327
61    39    0.0005055725832200262
61    40    0.0006014256266228839
61    41    0.0006989647604577693
61    42    0.0008131266923345245
61    43    0.000920208029782097
61    44    0.001049347887184803
61    45    0.001059336616832
61    46    0.001077820832137825
61    47    0.001109298399089616
61    48    0.001108388913631567
61    49    0.001080578115093095
61    50    0.00098393314428428
61    51    0.0008694483392027589
61    52    0.0007392316723311377
61    53    0.0006474632045538271
61    54    0.0006310986576440242
61    55    0.0006992819170065236
61    56    0.0008386112803656445
61    57    0.001009412718592067
61    58    0.001162038517948194
61    59    0.001300359375293099
61    60    0.001464307843114744
61    61    0.008402388553383322
61    62    0.001366087677883545
61    63    -0.001446393919655322
61    64    0.0002319591725814088
61    65    -0.0007696450592181948
61    66    0.0001410669646778691
61    67    0.001318834927065969
61    68    0.001005099705147801
61    69    0.0001908253710795084
61    70    0.001492572310089304
61    71    0.003325037047812114
61    72    0.004229680625604445
61    73    0.004184556849422941
61    74    0.003502979006533562
61    75    0.002614028984923022
61    76    0.001764472321691526
61    77    0.0007089453689564812
61    78    0.001366900784300774
61    79    0.0009372666955497831
61    80    0.0003403415802009489
61    81    1.383501931645466e-05
61    82    0.0003594024665606713
61    83    0.001030127600228097
61    84    0.001521632597573222
62    0    0.001339283833873754
62    1    0.002001072946953049
62    2    0.001593631785144424
62    3    0.00116431820798552
62    4    0.0006696912275266598
62    5    0.0001603457390329071
62    6    0.001577787708694657
62    7    0.004105259317229734
62    8    0.003389740305124977
62    9    0.001433325743098892
62    10    0.0008178749306175253
62    11    0.0002593983391538291
62    12    0.001771307766857085
62    13    0.006833946558153068
62    14    0.007359843112090968
62    15    0.003785663557404529
62    16    0.00173467510751847
62    17    0.002007946305205802
62    18    0.002383350571744008
62    19    0.001215892498599571
62    20    0.0002408699456156417
62    21    0.0003351893104773118
62    22    0.0002967264946959857
62    23    0.0002909015174396309
62    24    0.0003772673122253025
62    25    0.000488850814729936
62    26    0.0005845848177607277
62    27    0.0006557944768871843
62    28    0.0007343727532079407
62    29    0.0005140645948933664
62    30    0.0005280292889698294
62    31    0.0005631220837471593
62    32    0.0005871429639100244
62    33    0.0005508838160715318
62    34    0.0004808132400010716
62    35    0.0004249091496596127
62    36    0.0004426825519216174
62    37    0.0004923425443349053
62    38    0.0005458500031577333
62    39    0.0006125264156974679
62    40    0.0007111571946106273
62    41    0.0008109127059014675
62    42    0.000939690775896648
62    43    0.001061750153461844
62    44    0.0008236067673406241
62    45    0.0008591077285033656
62    46    0.000921121594922912
62    47    0.001004161939052255
62    48    0.001056943423610448
62    49    0.001079145145635406
62    50    0.001026493618791112
62    51    0.0009434510644179769
62    52    0.0008254758942620312
62    53    0.0007311838552993453
62    54    0.000714889619236498
62    55    0.0008006487266096459
62    56    0.0009764521388632499
62    57    0.001195401494295339
62    58    0.00140765856496881
62    59    0.001635770643752456
62    60    0.001908216150276736
62    61    0.001366087677883543
62    62    0.007922483153438277
62    63    0.00471663893947541
62    64    -0.00013201855754219
62    65    0.0004768601151750619
62    66    0.001571181132609581
62    67    -0.0004196249886670175
62    68    0.0005282616349581102
62    69    0.0003045102468719465
62    70    0.00108157842894602
62    71    0.0009894991110731667
62    72    0.001148090825718834
62    73    0.001840035699281789
62    74    0.002540543671370466
62    75    0.002242332741607476
62    76    0.001328633026282372
62    77    0.0008112165989727078
62    78    -0.0003302683244498549
62    79    0.00157446175704247
62    80    0.003654581878646397
62    81    0.005044986843465353
62    82    0.004345295887404414
62    83    0.00229273802073961
62    84    -2.671305741970596e-05
63    0    0.0005671743379023938
63    1    0.001091352257332384
63    2    0.00130556318762285
63    3    0.0006983926327385615
63    4    0.0002410915248512146
63    5    0.00011173980909776
63    6    0.0007872808433891557
63    7    0.0008543001583552759
63    8    0.00246958194972474
63    9    0.0004970002275076807
63    10    0.0005384934773136321
63    11    6.713356136973968e-05
63    12    0.0007333579274020217
63    13    0.002195320409628661
63    14    0.0044065136779213
63    15    0.003390598277825409
63    16    0.0008751509743559061
63    17    0.0002641236738709112
63    18    0.001173173818218295
63    19    0.00117746220698671
63    20    -5.599239243326238e-05
63    21    0.0001536993323950117
63    22    0.0001404724360619463
63    23    0.0001461874536760094
63    24    0.0001988583360774519
63    25    0.0002657999632296275
63    26    0.0003262256544792239
63    27    0.0003720324202006157
63    28    0.0004177043397886323
63    29    0.000244966128146671
63    30    0.0002555304209322788
63    31    0.0002811417346449552
63    32    0.0003030321597183664
63    33    0.0002948257815528561
63    34    0.000266632140421
63    35    0.0002401804283511168
63    36    0.0002493355839051552
63    37    0.0002752305873734677
63    38    0.0003023643933167024
63    39    0.0003318315213018355
63    40    0.0003766846202396739
63    41    0.000427380582985565
63    42    0.0004967775256390771
63    43    0.0005603442995764749
63    44    0.0003606021811226096
63    45    0.0003866707519397434
63    46    0.0004325841583805036
63    47    0.000489828195460692
63    48    0.0005289901787808508
63    49    0.0005492399290439767
63    50    0.0005296849599105771
63    51    0.0004931838471572367
63    52    0.0004355338032205591
63    53    0.0003855362546972756
63    54    0.000372702368253479
63    55    0.0004124219569809544
63    56    0.0005005729431393055
63    57    0.0006151169789138325
63    58    0.0007327850920370073
63    59    0.0008652875401886954
63    60    0.001021121549901289
63    61    -0.001446393919655325
63    62    0.004716638939475411
63    63    0.004923871008559131
63    64    -0.0002019253956912066
63    65    0.00129261283733558
63    66    5.934865715432454e-05
63    67    0.0001487107416090317
63    68    -0.0003302321029928204
63    69    0.0001995938937547807
63    70    -0.0001683599818654539
63    71    -4.033372086557913e-05
63    72    0.0001352297453947766
63    73    0.0001797674028781711
63    74    0.0004875705704880924
63    75    0.0008409750297067732
63    76    0.001078439814414106
63    77    0.0003311574501531416
63    78    -0.0009120692747696992
63    79    0.001136878032444523
63    80    0.003009990998220278
63    81    0.00423739224533494
63    82    0.003507281920488678
63    83    0.001670698952759942
63    84    -0.0005102537327535266
64    0    8.920664597000517e-05
64    1    9.989294088380884e-05
64    2    5.920473248369581e-05
64    3    5.914280581696635e-05
64    4    3.640184704823303e-05
64    5    4.144966154175793e-06
64    6    8.903939098653193e-05
64    7    0.0001604433977454096
64    8    3.08550986308896e-05
64    9    9.843580504544107e-05
64    10    3.212160796172305e-05
64    11    1.122319877022516e-05
64    12    0.0002085296574151416
64    13    0.0002535692180343026
64    14    9.412098025332237e-05
64    15    0.0001005297381780828
64    16    0.0002049098930822231
64    17    0.0001874281832283625
64    18    7.474689385862128e-05
64    19    1.192870923260772e-05
64    20    2.582324869639421e-05
64    21    3.308254348071759e-06
64    22    7.086928767255724e-06
64    23    1.376881548222782e-05
64    24    2.221134645992927e-05
64    25    2.976663930426714e-05
64    26    3.636277209935883e-05
64    27    4.249741898986047e-05
64    28    4.953167741406843e-05
64    29    8.716058206161509e-06
64    30    8.796723642034494e-06
64    31    9.101158334942007e-06
64    32    9.870043124923355e-06
64    33    1.079036810675839e-05
64    34    1.247453934753914e-05
64    35    1.457843480186391e-05
64    36    1.70079499763222e-05
64    37    1.986827862669856e-05
64    38    2.45941865378978e-05
64    39    3.106129653027454e-05
64    40    3.822326822905573e-05
64    41    4.335986252016752e-05
64    42    4.74879033140002e-05
64    43    5.115264292764934e-05
64    44    1.559237220898937e-05
64    45    1.460741098350556e-05
64    46    1.34698672491026e-05
64    47    1.287663847709976e-05
64    48    1.263370568161362e-05
64    49    1.343973196023615e-05
64    50    1.532449670910937e-05
64    51    1.91544057451729e-05
64    52    2.43807530632262e-05
64    53    3.101450019083201e-05
64    54    3.990046134174183e-05
64    55    5.179369837162921e-05
64    56    6.611519799079386e-05
64    57    7.999673434424264e-05
64    58    9.066510228044303e-05
64    59    0.0001010672911649363
64    60    0.0001151325044810065
64    61    0.0002319591725814086
64    62    -0.0001320185575421898
64    63    -0.0002019253956912065
64    64    1.80403773452809e-05
64    65    9.584307683445596e-06
64    66    8.644683222108494e-05
64    67    7.768862993476e-05
64    68    6.514561192547276e-05
64    69    1.424691151012846e-07
64    70    0.0001317429629305792
64    71    0.0002671811097951567
64    72    0.0003486784746199583
64    73    0.0003742827450699832
64    74    0.0003422696486119559
64    75    0.0002357983067996583
64    76    9.805370169670454e-05
64    77    -8.528572805464839e-06
64    78    0.0001039883488583347
64    79    8.824830858808942e-05
64    80    6.777452681313289e-05
64    81    5.92603886181877e-05
64    82    7.82943084467381e-05
64    83    0.000105723094549556
64    84    0.0001196677560008862
65    0    0.001732839226546321
65    1    0.001877390790974871
65    2    0.001057697030012275
65    3    0.0009799983692807823
65    4    0.0007982859355865585
65    5    5.811189216102732e-05
65    6    0.00202141488218427
65    7    0.003200656439552321
65    8    0.001840316878489376
65    9    0.001344366988577993
65    10    0.0006549140845157885
65    11    0.0001814927402931389
65    12    0.003705001845663692
65    13    0.005405353479241966
65    14    0.003687166348851734
65    15    0.002829977671671366
65    16    0.002586002043055112
65    17    0.002047511471121726
65    18    0.001587861315829216
65    19    0.00111239402283636
65    20    0.0001409464049902664
65    21    0.0004305381892963335
65    22    0.00059392003606829
65    23    0.0006029429010849681
65    24    0.0004203395214846609
65    25    0.000174598832489188
65    26    2.341898643447669e-05
65    27    -1.008961405051378e-05
65    28    6.622192040738089e-06
65    29    0.0001289692379716899
65    30    0.0001664445510405138
65    31    0.0002140570207423322
65    32    0.0002789479963168342
65    33    0.0004145573808127012
65    34    0.0006174168801890692
65    35    0.0007728445864837802
65    36    0.0008299302809263864
65    37    0.0008431167710051716
65    38    0.0008849796003978715
65    39    0.0008941923315452806
65    40    0.0008797046475240987
65    41    0.0008561716563608241
65    42    0.0008337716619632756
65    43    0.0008125171861083122
65    44    0.0003413342540776964
65    45    0.0003519703866661587
65    46    0.0003725134974365087
65    47    0.000413194648813895
65    48    0.0004821033263002832
65    49    0.0006147090848189585
65    50    0.0008136050670175757
65    51    0.001101886290330574
65    52    0.001396554585231482
65    53    0.001615767161622335
65    54    0.001712315139109981
65    55    0.001682663216340279
65    56    0.001559734137189396
65    57    0.001396756121151267
65    58    0.001259037963784164
65    59    0.001213169062116458
65    60    0.001278322456267824
65    61    -0.0007696450592181943
65    62    0.0004768601151750621
65    63    0.001292612837335578
65    64    9.58430768344555e-06
65    65    0.010463860633154
65    66    0.006263261463251198
65    67    0.002341245152047463
65    68    0.0003887683308192992
65    69    8.733375671634491e-05
65    70    -0.003905620396658983
65    71    -0.004244023895917244
65    72    -0.00221805298674318
65    73    0.0003832254504054455
65    74    0.003500468215297059
65    75    0.004576665510355452
65    76    0.003673476190898185
65    77    0.0001037228474002653
65    78    -0.003578628688104182
65    79    -0.0006012200146362783
65    80    0.002626313612984095
65    81    0.005000509958363514
65    82    0.004445405751793786
65    83    0.002133496180603276
65    84    -0.0008245602200142341
66    0    0.002455265015318031
66    1    0.003344220908943302
66    2    0.002367653511440576
66    3    0.00160982386760037
66    4    0.0007225286424511037
66    5    5.957537264508337e-05
66    6    0.001475989176967959
66    7    0.004193420958688224
66    8    0.003560881484515448
66    9    0.002180428580247602
66    10    0.000778769840889358
66    11    0.0002176193201492439
66    12    0.002819102006205008
66    13    0.008397053481695605
66    14    0.007742421496342835
66    15    0.004522949119353396
66    16    0.003368142856601575
66    17    0.00321387237029239
66    18    0.002507140923157682
66    19    0.0009712488820160703
66    20    0.0002441691814861776
66    21    0.0005174032281475138
66    22    0.0007113642008473224
66    23    0.0007770056662994438
66    24    0.000669401229838058
66    25    0.0004895374307850042
66    26    0.0003914333943192278
66    27    0.0004029270715893193
66    28    0.0004708784691174908
66    29    0.000177365167057348
66    30    0.0002426211296295482
66    31    0.0003200859712903336
66    32    0.0004157256486917109
66    33    0.0005896968924861592
66    34    0.0008475371280209928
66    35    0.00106320579482819
66    36    0.001176902599808212
66    37    0.001222915271458049
66    38    0.001289078180866415
66    39    0.00133362110116638
66    40    0.00137129497928661
66    41    0.001381939042378178
66    42    0.001386131068994818
66    43    0.001386354490636484
66    44    0.0003798581112988826
66    45    0.0004153573048067406
66    46    0.0004672189128536141
66    47    0.0005385295177429636
66    48    0.0006429508998790728
66    49    0.0008254973106907468
66    50    0.001085374601157333
66    51    0.001460073514988927
66    52    0.001859509054778177
66    53    0.002193257674677851
66    54    0.002395286297833209
66    55    0.002453649288355004
66    56    0.002412080388801076
66    57    0.002327755303073724
66    58    0.002260567765105621
66    59    0.002298564896134834
66    60    0.002484755464677284
66    61    0.0001410669646778667
66    62    0.001571181132609582
66    63    5.934865715432334e-05
66    64    8.644683222108491e-05
66    65    0.006263261463251198
66    66    0.0102767189595295
66    67    0.005578862866134232
66    68    0.00273458499345792
66    69    -0.0001223099801361864
66    70    2.768007792576882e-05
66    71    0.0005653286171471251
66    72    0.00176622160832929
66    73    0.003259231551287682
66    74    0.004859970061516056
66    75    0.004601741181212397
66    76    0.00298561835498216
66    77    0.0005958893655791386
66    78    -0.0007624399390871553
66    79    0.0008656206845555851
66    80    0.002867663943620661
66    81    0.004435939809610687
66    82    0.004096128009534693
66    83    0.002316545098501974
66    84    7.374601619896946e-05
67    0    0.002142518192116782
67    1    0.002940043311308087
67    2    0.002542398132431383
67    3    0.001389678848666548
67    4    0.0003092901365520944
67    5    0.0001014568645519309
67    6    0.001452823680937228
67    7    0.001693741127070188
67    8    0.003034124361418675
67    9    0.001780344543957361
67    10    0.0005564109514099774
67    11    0.0001066829488049261
67    12    0.003749041469276048
67    13    0.004570438828931191
67    14    0.00497161476757061
67    15    0.005427129813209221
67    16    0.004230799661277412
67    17    0.002268241043862005
67    18    0.001146835874389776
67    19    0.0009375887455060325
67    20    0.0001663771438919111
67    21    0.000372068615323554
67    22    0.0004896953646393946
67    23    0.0005498048457628008
67    24    0.0005336433005145241
67    25    0.0004765448032514499
67    26    0.0004541474345942391
67    27    0.000476188587449141
67    28    0.0005287298877998185
67    29    0.0001486038985834715
67    30    0.000198964335602295
67    31    0.0002577001366844876
67    32    0.0003275643280634585
67    33    0.0004443211965754567
67    34    0.000616885968274422
67    35    0.000771347353057098
67    36    0.0008712992642542398
67    37    0.0009207215566105625
67    38    0.000971005340728261
67    39    0.00100980126922544
67    40    0.001057953547953153
67    41    0.001087752086688872
67    42    0.001109020015517519
67    43    0.001123269979118421
67    44    0.0003323789513943042
67    45    0.0003576591627801942
67    46    0.000394887060378586
67    47    0.0004445347819480466
67    48    0.0005141288032606842
67    49    0.0006352774539930048
67    50    0.0008052403544998312
67    51    0.001057494835972793
67    52    0.001337517176984946
67    53    0.001589559986325312
67    54    0.00176370907423632
67    55    0.001846498517595187
67    56    0.001869806835732352
67    57    0.001870950032503987
67    58    0.001879095313836749
67    59    0.001949002368495694
67    60    0.002119963108792553
67    61    0.001318834927065963
67    62    -0.0004196249886670177
67    63    0.0001487107416090293
67    64    7.768862993476009e-05
67    65    0.002341245152047459
67    66    0.005578862866134232
67    67    0.006359065455040386
67    68    0.002930724967033889
67    69    -0.0002004848184290494
67    70    0.002248253484417706
67    71    0.004163502994992215
67    72    0.004651899599132032
67    73    0.004031686688950811
67    74    0.00290644764860499
67    75    0.002129993206456008
67    76    0.001683102464869206
67    77    0.0006432131956176147
67    78    0.00143329787913365
67    79    0.002083150861676998
67    80    0.002281670355657054
67    81    0.00233353509462038
67    82    0.00198356279535425
67    83    0.001463300384588846
67    84    0.0007284572360329292
68    0    0.001468467230895212
68    1    0.001895591160945099
68    2    0.00135745955315857
68    3    0.0008850772183578097
68    4    0.0002596440748433913
68    5    4.290050748290531e-05
68    6    0.0005105955673336194
68    7    0.001451218454615852
68    8    0.001250462558837447
68    9    0.001410624391848201
68    10    0.0001917148437125254
68    11    6.034625065846676e-05
68    12    0.002028284403579628
68    13    0.003189334292028782
68    14    0.002291414634242834
68    15    0.002244581596687582
68    16    0.002982171516801028
68    17    0.002408743822632089
68    18    0.0007783343241252611
68    19    -0.0001194365375385832
68    20    0.0002666650592090322
68    21    0.0001791610671593001
68    22    0.0002471492311364304
68    23    0.0003032636370044147
68    24    0.0003306328777156365
68    25    0.0003364161944817877
68    26    0.0003574534566643247
68    27    0.0004035898706396995
68    28    0.0004701684521411728
68    29    0.000102613150780411
68    30    0.0001289399535069438
68    31    0.0001562953608827811
68    32    0.0001901472060797635
68    33    0.0002465434586767729
68    34    0.0003303277497672076
68    35    0.0004083541862637784
68    36    0.0004651993496166754
68    37    0.0004990535707543334
68    38    0.0005346427375075249
68    39    0.000570893124493754
68    40    0.0006169025075918669
68    41    0.0006470885328425506
68    42    0.0006709902949718651
68    43    0.0006934418616813642
68    44    0.0002075945459361375
68    45    0.000216338176277094
68    46    0.0002293419334267186
68    47    0.0002505151659590886
68    48    0.0002832330703435963
68    49    0.0003433029058437218
68    50    0.0004286398240835438
68    51    0.0005591814758860365
68    52    0.0007110663224975532
68    53    0.0008594488639256034
68    54    0.0009782519721682884
68    55    0.001057871815218156
68    56    0.001114115151841555
68    57    0.001162672276209647
68    58    0.001212153996631492
68    59    0.001295354787018226
68    60    0.001438375402421015
68    61    0.001005099705147801
68    62    0.0005282616349581108
68    63    -0.0003302321029928205
68    64    6.51456119254728e-05
68    65    0.0003887683308192995
68    66    0.00273458499345792
68    67    0.002930724967033887
68    68    0.003034540681147113
68    69    -0.0001962395057687104
68    70    0.002209911994869901
68    71    0.003229570273556154
68    72    0.003351966924195403
68    73    0.003059848067074145
68    74    0.002139433607869024
68    75    0.001114903017494268
68    76    0.0002725776203806255
68    77    0.0004950815812692355
68    78    0.001772136156414647
68    79    0.001720596837291967
68    80    0.001410847163058942
68    81    0.001057697894229659
68    82    0.0008092989626055569
68    83    0.0007211977619894814
68    84    0.0007245746938712758
69    0    5.58640922307527e-05
69    1    6.692331861188939e-05
69    2    4.967466806340649e-05
69    3    5.682418490530001e-05
69    4    6.561415752286861e-05
69    5    1.448903307336987e-05
69    6    0.0001905687615290765
69    7    0.0002767499961432101
69    8    0.0001666561644110739
69    9    6.185876363108565e-05
69    10    9.07111534902783e-05
69    11    3.042497612328678e-05
69    12    0.0002130909575270114
69    13    0.0004142305580182759
69    14    0.0004030484584926924
69    15    0.0002078343944157072
69    16    4.405723218904748e-05
69    17    6.767919762515222e-05
69    18    0.0001815447032951098
69    19    0.0001638692828012957
69    20    1.622577214015239e-05
69    21    1.237337346401625e-05
69    22    1.120777442702638e-05
69    23    1.339878368735553e-05
69    24    2.161731767405947e-05
69    25    3.153892707668978e-05
69    26    4.068917691134345e-05
69    27    4.85289707393823e-05
69    28    5.6689391256198e-05
69    29    3.022626406948014e-05
69    30    2.95342616168155e-05
69    31    3.051350226653068e-05
69    32    3.120548755306033e-05
69    33    2.781259978793625e-05
69    34    2.187300037115379e-05
69    35    1.693935110864099e-05
69    36    1.716690124906408e-05
69    37    2.108817273787714e-05
69    38    2.689027222060617e-05
69    39    3.352082572663741e-05
69    40    4.112417756287418e-05
69    41    4.88315257729787e-05
69    42    5.890198072555608e-05
69    43    6.843565966559945e-05
69    44    4.786674217929459e-05
69    45    4.871299889155391e-05
69    46    5.095042739938146e-05
69    47    5.415274930578103e-05
69    48    5.484304586118717e-05
69    49    5.317550109961898e-05
69    50    4.75647362168947e-05
69    51    4.05211511334831e-05
69    52    3.210433828689972e-05
69    53    2.590040455148826e-05
69    54    2.629851950920164e-05
69    55    3.55427990105148e-05
69    56    5.185431621827689e-05
69    57    7.062319447491864e-05
69    58    8.818538178640982e-05
69    59    0.0001072444636146581
69    60    0.0001295303944644741
69    61    0.0001908253710795081
69    62    0.0003045102468719465
69    63    0.0001995938937547806
69    64    1.42469115101277e-07
69    65    8.733375671634495e-05
69    66    -0.0001223099801361866
69    67    -0.0002004848184290493
69    68    -0.0001962395057687106
69    69    4.611724734737536e-05
69    70    8.655320428873141e-05
69    71    0.0001543925652254979
69    72    0.0001778359483498009
69    73    0.0001667585973298273
69    74    0.000154469023977272
69    75    0.0001288962109471211
69    76    0.0001005706920044497
69    77    2.659832055927255e-05
69    78    -4.428558420751001e-05
69    79    0.0001312795151718359
69    80    0.0003038122397935393
69    81    0.0004301481437785065
69    82    0.0003886366047010999
69    83    0.0002328490419279855
69    84    2.773264227717298e-05
70    0    0.003765685553157571
70    1    0.004432731763806216
70    2    0.002841537012163554
70    3    0.00114929409652881
70    4    0.0001733610329006019
70    5    0.0001905082868091837
70    6    0.003339551544346243
70    7    0.002979145342333011
70    8    0.002273636419344918
70    9    0.0009139801965166077
70    10    -0.0001155428418095163
70    11    0.0004085075080692226
70    12    0.008186307294937627
70    13    0.008696774480989513
70    14    0.005622515067037101
70    15    0.004346900863179811
70    16    0.003043103074796702
70    17    0.00106950907889938
70    18    7.123620159403542e-05
70    19    0.0007270638893094923
70    20    0.0006245477982447817
70    21    2.017119537283756e-05
70    22    0.0001212893257688311
70    23    0.0003658284232111528
70    24    0.000727916094492951
70    25    0.001070226248190332
70    26    0.001332473829101913
70    27    0.001517676782856682
70    28    0.0017125285216104
70    29    0.0001576561385746181
70    30    0.0001673536336776494
70    31    0.0002036016544608062
70    32    0.0002560277123913439
70    33    0.0003002667759534821
70    34    0.0003569027968916223
70    35    0.0004338222817293153
70    36    0.000536881223499694
70    37    0.0006549120118171031
70    38    0.0008181275905848681
70    39    0.001031183371102869
70    40    0.001270360258547118
70    41    0.00144747437578603
70    42    0.001590103591786225
70    43    0.001718244014527873
70    44    0.0001524657696802378
70    45    0.0001423518326778405
70    46    0.0001492638037589386
70    47    0.0001811730555147102
70    48    0.0002218427294706721
70    49    0.0002809153975781754
70    50    0.0003633420699317104
70    51    0.0004936698529870933
70    52    0.0006649913193850834
70    53    0.0008884999427445205
70    54    0.001206685554018698
70    55    0.001654744298614384
70    56    0.002209010282640402
70    57    0.002745150701655968
70    58    0.003140276520534008
70    59    0.003499696552047276
70    60    0.003980846372252797
70    61    0.001492572310089301
70    62    0.001081578428946021
70    63    -0.0001683599818654527
70    64    0.0001317429629305792
70    65    -0.003905620396658985
70    66    2.768007792577186e-05
70    67    0.002248253484417699
70    68    0.002209911994869907
70    69    8.655320428873161e-05
70    70    0.01980576266850755
70    71    0.02214942967912907
70    72    0.01541069302127355
70    73    0.006961512109625432
70    74    -0.00286643017501689
70    75    -0.007000918703931678
70    76    -0.00557374011156299
70    77    0.00242538077959977
70    78    0.01250003158492356
70    79    0.009821671296222014
70    80    0.005204088910756246
70    81    0.0008957272139584358
70    82    -0.0007231809582355992
70    83    -0.0001327544705161428
70    84    0.001714826459957267
71    0    0.005166296622450993
71    1    0.00683695193460454
71    2    0.005013974940071374
71    3    0.002301237857280727
71    4    0.0003359251640195888
71    5    0.0001969894166352283
71    6    0.003785939172234782
71    7    0.004489536431763644
71    8    0.004394239047709679
71    9    0.001914164125081879
71    10    0.0004000332588866392
71    11    0.0005254206614416296
71    12    0.008808158473737161
71    13    0.01354430324094061
71    14    0.01136465380776056
71    15    0.007718216759775794
71    16    0.004428448337594474
71    17    0.002156866974726198
71    18    0.00158101564472296
71    19    0.001719023829587782
71    20    0.0006214756278755719
71    21    0.0001221651523794332
71    22    0.0002639713925811212
71    23    0.000630680358657128
71    24    0.001198474695645613
71    25    0.001713369149301991
71    26    0.002045645196115185
71    27    0.002191609079813566
71    28    0.002344105755833182
71    29    0.0003385336644573952
71    30    0.0003438198956489671
71    31    0.0003861996461856879
71    32    0.0004630364582352635
71    33    0.0005364098304374437
71    34    0.0006307710514995849
71    35    0.0007509005610742888
71    36    0.0009085696097057019
71    37    0.001082607684508149
71    38    0.001327502320293682
71    39    0.001664326051371529
71    40    0.002056832495242448
71    41    0.002343047586396949
71    42    0.002539539707398104
71    43    0.002693827117097961
71    44    0.000419482080414647
71    45    0.0003880765385757354
71    46    0.0003630882341269105
71    47    0.0003808662568337776
71    48    0.000438301245560708
71    49    0.0005519182709034616
71    50    0.0007015486610635829
71    51    0.0009061728126240144
71    52    0.001151419948393748
71    53    0.001478562973346479
71    54    0.001973935245857773
71    55    0.002690127587244046
71    56    0.003569208967953026
71    57    0.004385799548672233
71    58    0.004910451505322279
71    59    0.005288065064915784
71    60    0.00583166584811695
71    61    0.00332503704781211
71    62    0.0009894991110731659
71    63    -4.033372086557868e-05
71    64    0.000267181109795157
71    65    -0.004244023895917238
71    66    0.0005653286171471286
71    67    0.00416350299499221
71    68    0.003229570273556155
71    69    0.0001543925652254979
71    70    0.02214942967912907
71    71    0.03088024032882236
71    72    0.0266014341657314
71    73    0.01629391616836434
71    74    0.002392586826720367
71    75    -0.004725308553801925
71    76    -0.004766262552956055
71    77    0.002551486192299337
71    78    0.01219451339811098
71    79    0.009780826255130883
71    80    0.005361901846205764
71    81    0.001798819022531629
71    82    0.001023667280433482
71    83    0.001989869317837694
71    84    0.003242207628852066
72    0    0.004984886063883876
72    1    0.007115650514537834
72    2    0.005856070284820624
72    3    0.003062874495157606
72    4    0.0005400053563373397
72    5    0.0001525851377431867
72    6    0.003336930619140145
72    7    0.004692519496262171
72    8    0.005492675586796844
72    9    0.003062909157862061
72    10    0.001115142003762907
72    11    0.0004294083881123652
72    12    0.007516857160635458
72    13    0.01344793015724486
72    14    0.0131545682644134
72    15    0.009737817334507761
72    16    0.006242963187873833
72    17    0.003957968597149487
72    18    0.002994171306558907
72    19    0.00208671214360328
72    20    0.0004883973526975045
72    21    0.0002206009957990383
72    22    0.0003752626881099311
72    23    0.0007594168426618196
72    24    0.001350397070497577
72    25    0.001865033732052528
72    26    0.002162115814322491
72    27    0.002242617959854508
72    28    0.002336222073748358
72    29    0.0004686184218214513
72    30    0.0004695907676575416
72    31    0.0005061019921587699
72    32    0.0005871009044581616
72    33    0.0006714350367391246
72    34    0.000779855468268384
72    35    0.0009073932179636537
72    36    0.001068213741896245
72    37    0.001243258940009515
72    38    0.001502564745385836
72    39    0.001872672877438798
72    40    0.002308523238301193
72    41    0.002617380237692151
72    42    0.002809468705927001
72    43    0.002949067412832786
72    44    0.0006541365585834187
72    45    0.0006096916068057342
72    46    0.0005615602689837579
72    47    0.0005652817875793133
72    48    0.0006270627886871283
72    49    0.0007670112641250681
72    50    0.0009431146776168308
72    51    0.001166956873340592
72    52    0.001414717146105877
72    53    0.001744204919897365
72    54    0.002263522645198391
72    55    0.003030832418261598
72    56    0.003970300496824324
72    57    0.004818944970981094
72    58    0.005311773033198694
72    59    0.005603979110111
72    60    0.006072866260711469
72    61    0.004229680625604443
72    62    0.00114809082571884
72    63    0.0001352297453947836
72    64    0.0003486784746199585
72    65    -0.002218052986743161
72    66    0.001766221608329298
72    67    0.004651899599132021
72    68    0.003351966924195405
72    69    0.000177835948349801
72    70    0.0154106930212735
72    71    0.02660143416573135
72    72    0.02765718958516716
72    73    0.02160681105274071
72    74    0.01100475846351238
72    75    0.003232928099093704
72    76    -0.0002903595631785362
72    77    0.001228964186413076
72    78    0.006926599719509938
72    79    0.005865774325208336
72    80    0.003686333585399593
72    81    0.002342651086945482
72    82    0.002768508558266988
72    83    0.003885866598848866
72    84    0.00430462142565673
73    0    0.004135984010885684
73    1    0.00617802828861698
73    2    0.005567508669130333
73    3    0.003387611838909386
73    4    0.0007035097597557927
73    5    0.0001471184289772343
73    6    0.00283158475995551
73    7    0.004656460508686146
73    8    0.005442603873732994
73    9    0.00428313277917006
73    10    0.001582032416734759
73    11    0.0002684437578194067
73    12    0.006606233245739918
73    13    0.01102256476214561
73    14    0.01085140896750224
73    15    0.01017134151576933
73    16    0.009181723087592845
73    17    0.006526464066062863
73    18    0.003404388770071368
73    19    0.001452468284558714
73    20    0.0005700488244750092
73    21    0.0002710953375614489
73    22    0.0004257395052184998
73    23    0.0007748686577728743
73    24    0.001292661149016926
73    25    0.001727163528562177
73    26    0.001965605548104396
73    27    0.002020548742965211
73    28    0.002100969323577148
73    29    0.0005348065611457686
73    30    0.0005340943749416251
73    31    0.0005606432400647266
73    32    0.0006325556288869935
73    33    0.0007143570364883464
73    34    0.0008224262923430626
73    35    0.0009405439658532589
73    36    0.001080500264462145
73    37    0.001230936816011283
73    38    0.001468977078332484
73    39    0.001818245805028228
73    40    0.002227837222595876
73    41    0.002505226630351307
73    42    0.002664689737150115
73    43    0.002778877351167098
73    44    0.000802102235621988
73    45    0.0007523233859800385
73    46    0.000694750277405224
73    47    0.0006921986982593928
73    48    0.000751212961507305
73    49    0.0008927109650697565
73    50    0.00106451963573669
73    51    0.001275404689472327
73    52    0.001492632197918593
73    53    0.001774567555544062
73    54    0.002231635021421561
73    55    0.002921889970797571
73    56    0.003768990254345766
73    57    0.004518957649866689
73    58    0.004922015095378002
73    59    0.005130940113928344
73    60    0.005513957007490484
73    61    0.004184556849422934
73    62    0.001840035699281789
73    63    0.0001797674028781772
73    64    0.0003742827450699828
73    65    0.000383225450405441
73    66    0.003259231551287681
73    67    0.00403168668895081
73    68    0.003059848067074141
73    69    0.000166758597329827
73    70    0.00696151210962543
73    71    0.01629391616836434
73    72    0.02160681105274074
73    73    0.02253219804854559
73    74    0.01875033632981277
73    75    0.01186349119331223
73    76    0.004241159942553119
73    77    -0.0003372401688244506
73    78    0.001269059746403758
73    79    0.001680297214707087
73    80    0.002153614376768901
73    81    0.002778956844189255
73    82    0.003797316830281083
73    83    0.004725125826151345
73    84    0.004786804658576768
74    0    0.003220175150529068
74    1    0.004689142527874086
74    2    0.004311859050368284
74    3    0.003387347868263356
74    4    0.001224180029965154
74    5    1.639670673679873e-05
74    6    0.002165851073563704
74    7    0.004763793305957506
74    8    0.004783444988205042
74    9    0.00508117933769456
74    10    0.002075821746235598
74    11    6.890686930601039e-05
74    12    0.005186098956539806
74    13    0.008510888553671334
74    14    0.008303229917232702
74    15    0.008724745458924947
74    16    0.01020873428195295
74    17    0.008846370232400071
74    18    0.004505641198804914
74    19    0.0007509804973684284
74    20    0.0004753589503430223
74    21    0.0003173068578808452
74    22    0.0004631167040968555
74    23    0.0007340428211478231
74    24    0.001102615095878698
74    25    0.001399635133470064
74    26    0.001576136190654019
74    27    0.001655913744823396
74    28    0.00177485372436651
74    29    0.0005450765654010743
74    30    0.0005549458370691494
74    31    0.0005811245444976765
74    32    0.0006391402551984077
74    33    0.000707006651716169
74    34    0.0008013566870725031
74    35    0.0008973435090525178
74    36    0.001004775038450829
74    37    0.001123294143844209
74    38    0.001328558941762891
74    39    0.001631104993623816
74    40    0.001978311807779404
74    41    0.002203193785249322
74    42    0.002335039988317075
74    43    0.002433715241805867
74    44    0.000861557310927533
74    45    0.0008291323101013958
74    46    0.0007982729123991385
74    47    0.0008168155090508975
74    48    0.0008768266896513941
74    49    0.0009997701612172725
74    50    0.001138032443336972
74    51    0.001310786608742038
74    52    0.001478805206013341
74    53    0.001687393983488936
74    54    0.002030613058808221
74    55    0.002561769610343208
74    56    0.003221470627999167
74    57    0.0038059440383043
74    58    0.004122536544764013
74    59    0.004311792185669194
74    60    0.004665812082736824
74    61    0.003502979006533573
74    62    0.002540543671370462
74    63    0.0004875705704880908
74    64    0.0003422696486119558
74    65    0.003500468215297056
74    66    0.004859970061516047
74    67    0.002906447648604993
74    68    0.002139433607869023
74    69    0.000154469023977272
74    70    -0.002866430175016886
74    71    0.002392586826720372
74    72    0.01100475846351241
74    73    0.0187503363298128
74    74    0.02419401093954308
74    75    0.02040902019334212
74    76    0.01022202946415553
74    77    -0.002207866331178561
74    78    -0.003010159664020499
74    79    -0.001582503853619348
74    80    0.000871437729019056
74    81    0.003136650192810277
74    82    0.004580777888516113
74    83    0.005138873462855113
74    84    0.004628492510738028
75    0    0.002273354890649004
75    1    0.003088017423919373
75    2    0.002699831836492468
75    3    0.002653938265111479
75    4    0.001353989822705179
75    5    -6.127843598308451e-05
75    6    0.001539600175215212
75    7    0.004115116353562693
75    8    0.003533946327075029
75    9    0.004298027998212266
75    10    0.001910909480955172
75    11    -1.137127947406634e-05
75    12    0.003573151122222386
75    13    0.006218274953562638
75    14    0.005832625891042605
75    15    0.006040141993151725
75    16    0.008111252816783168
75    17    0.007945359625214116
75    18    0.004333352938699684
75    19    0.0004651374873560819
75    20    0.0002950459464126626
75    21    0.0003072254072136572
75    22    0.0004132083249733116
75    23    0.0005764755620463108
75    24    0.0007823716834178147
75    25    0.0009435529046364632
75    26    0.001054468523013942
75    27    0.001134206214122215
75    28    0.001248828071227727
75    29    0.000445949110063231
75    30    0.0004636751662786888
75    31    0.0004900101040763194
75    32    0.0005306446035949561
75    33    0.0005770561994052335
75    34    0.000645771990019876
75    35    0.0007136254664236664
75    36    0.0007886349533663842
75    37    0.0008725135379091206
75    38    0.001020838722439474
75    39    0.001234441820817297
75    40    0.001476800296577263
75    41    0.001632320064006065
75    42    0.001731540949672059
75    43    0.001807997943114157
75    44    0.0007392670507504161
75    45    0.0007293232516742362
75    46    0.0007284482084531844
75    47    0.0007622696274107169
75    48    0.0008137060555984115
75    49    0.00090146332079673
75    50    0.0009912880187540282
75    51    0.001109156292352949
75    52    0.001219962704972167
75    53    0.001350889033133207
75    54    0.001563543432811464
75    55    0.001896179432526571
75    56    0.002315229941850082
75    57    0.002693501281223871
75    58    0.002912541894127348
75    59    0.003072939470017474
75    60    0.003358285394189673
75    61    0.002614028984923025
75    62    0.002242332741607469
75    63    0.0008409750297067718
75    64    0.0002357983067996586
75    65    0.004576665510355448
75    66    0.004601741181212387
75    67    0.002129993206456007
75    68    0.001114903017494267
75    69    0.0001288962109471211
75    70    -0.007000918703931668
75    71    -0.004725308553801922
75    72    0.003232928099093696
75    73    0.01186349119331224
75    74    0.02040902019334214
75    75    0.01950965181860155
75    76    0.011157212714007
75    77    -0.002497859939746038
75    78    -0.003974683319924406
75    79    -0.002284441200191795
75    80    0.0004907473478941414
75    81    0.003067895096239955
75    82    0.004291726792610231
75    83    0.004311837588089531
75    84    0.003273381615454346
76    0    0.001415353565233053
76    1    0.001704827376972301
76    2    0.001285091861883682
76    3    0.001495437922522802
76    4    0.001094137691389488
76    5    -7.372788951040096e-05
76    6    0.001110107541803259
76    7    0.002725003065052295
76    8    0.002256320607737048
76    9    0.002317965097385171
76    10    0.001319751815450279
76    11    2.160094477768687e-05
76    12    0.002055666040971981
76    13    0.004174333487354917
76    14    0.004422692184498409
76    15    0.003322516865605754
76    16    0.003600896829730063
76    17    0.004265229526025085
76    18    0.003278329144167078
76    19    0.0008125052252591981
76    20    2.263710004463175e-05
76    21    0.0002530042744260781
76    22    0.0003064884927367434
76    23    0.0003633461433081299
76    24    0.0004266253862314964
76    25    0.0004749079185844449
76    26    0.000525125022232238
76    27    0.0005833566463188074
76    28    0.0006615729297941668
76    29    0.0002821338025750033
76    30    0.0003025740861817069
76    31    0.0003294253404431675
76    32    0.0003561876098528039
76    33    0.000381542043503877
76    34    0.0004197257440519707
76    35    0.0004568968029451783
76    36    0.0005011112375429273
76    37    0.0005512412341233565
76    38    0.000633076681478729
76    39    0.0007404245670676453
76    40    0.0008624576331323973
76    41    0.0009476519815103735
76    42    0.001018059366527619
76    43    0.001073778301129365
76    44    0.000494156127701776
76    45    0.0005059794439456475
76    46    0.0005309885853838552
76    47    0.0005719835925170242
76    48    0.0006097637996325275
76    49    0.0006581094404184571
76    50    0.0006996686900962191
76    51    0.0007619548726883623
76    52    0.0008211369482835978
76    53    0.0008860222254830602
76    54    0.0009800589073876997
76    55    0.001121318948523586
76    56    0.001302888840330842
76    57    0.001479635656080083
76    58    0.001608440321170571
76    59    0.001738903700821935
76    60    0.001940323027518944
76    61    0.001764472321691522
76    62    0.001328633026282374
76    63    0.001078439814414106
76    64    9.805370169670444e-05
76    65    0.003673476190898187
76    66    0.00298561835498216
76    67    0.001683102464869209
76    68    0.0002725776203806268
76    69    0.0001005706920044495
76    70    -0.005573740111562993
76    71    -0.004766262552956055
76    72    -0.0002903595631785462
76    73    0.004241159942553127
76    74    0.01022202946415551
76    75    0.011157212714007
76    76    0.00775420312075004
76    77    -0.00144293973669543
76    78    -0.002088411739095602
76    79    -0.0007733542586491926
76    80    0.0009311193623367825
76    81    0.002683497626921757
76    82    0.003241113026140803
76    83    0.00271974596010174
76    84    0.001277069498053348
77    0    0.0004689978259480735
77    1    0.0005771001623477466
77    2    0.0003653311659798983
77    3    0.0001230132579055703
77    4    7.116264581014511e-05
77    5    0.0001082431979552555
77    6    0.0007338928106092148
77    7    0.0009171041957430573
77    8    0.0006127920934736365
77    9    9.667537058439587e-05
77    10    3.516261254521488e-05
77    11    0.0001485800074939415
77    12    0.00124133597513015
77    13    0.00182302098517819
77    14    0.001362011081685811
77    15    0.0009031958186536452
77    16    0.0002682693910267825
77    17    -0.0001727121939322732
77    18    5.275161106888594e-05
77    19    0.0004920616959574074
77    20    0.0001499925920086462
77    21    8.312719944142619e-05
77    22    8.903828660816968e-05
77    23    9.191113805016208e-05
77    24    9.997260093565485e-05
77    25    0.0001089616617394939
77    26    0.0001197826444220535
77    27    0.0001291255355777394
77    28    0.0001399594047537695
77    29    7.214698887605782e-05
77    30    7.618686592558923e-05
77    31    8.630413041918368e-05
77    32    9.752491829333976e-05
77    33    0.0001069356521003824
77    34    0.0001184339806818372
77    35    0.000130399956034616
77    36    0.0001467378651281918
77    37    0.000161784804409269
77    38    0.0001739589490274257
77    39    0.0001811934336322593
77    40    0.0001929408829978495
77    41    0.0002089566413385479
77    42    0.0002323032058360534
77    43    0.0002538522032190304
77    44    0.0001331371047833422
77    45    0.0001385889445866897
77    46    0.0001458068276679889
77    47    0.0001558502284322888
77    48    0.0001662133303991165
77    49    0.0001809262324214924
77    50    0.0001950838535996899
77    51    0.0002172920004020403
77    52    0.0002411731969576083
77    53    0.0002653048453008049
77    54    0.0002869035089207938
77    55    0.0003055856548520238
77    56    0.0003264121735978125
77    57    0.0003537742787699767
77    58    0.0003880041553913518
77    59    0.0004339022561209767
77    60    0.0004935109678042934
77    61    0.0007089453689564814
77    62    0.0008112165989727072
77    63    0.0003311574501531411
77    64    -8.528572805464797e-06
77    65    0.000103722847400264
77    66    0.0005958893655791386
77    67    0.0006432131956176142
77    68    0.0004950815812692358
77    69    2.659832055927261e-05
77    70    0.002425380779599769
77    71    0.00255148619229934
77    72    0.00122896418641308
77    73    -0.0003372401688244501
77    74    -0.002207866331178559
77    75    -0.002497859939746038
77    76    -0.00144293973669543
77    77    0.0008876933085034933
77    78    0.00117473277140892
77    79    0.001543471919677637
77    80    0.001598461709254926
77    81    0.001416624906264491
77    82    0.0008247099474561918
77    83    0.000106789488145708
77    84    -0.0004706153741571112
78    0    0.003292326565478543
78    1    0.003728555128109251
78    2    0.002039210357062659
78    3    0.0008140979414033521
78    4    0.0001723891788319299
78    5    6.464677698748771e-05
78    6    0.002513427816107256
78    7    0.002809226304065364
78    8    0.001279010191843228
78    9    0.0005295346049550255
78    10    -0.0003300404008901851
78    11    0.0003071948634898358
78    12    0.006491215998364436
78    13    0.007935255684575444
78    14    0.004581535915187829
78    15    0.002241403592695241
78    16    0.001752518718208655
78    17    0.001118813187214198
78    18    0.0001205046044974494
78    19    -5.082410573854952e-05
78    20    0.0005331693622369188
78    21    -4.289626047450596e-05
78    22    2.947938323903797e-05
78    23    0.0001880438768233416
78    24    0.0004035879389433785
78    25    0.0006639313474406655
78    26    0.001002352082494434
78    27    0.001422028643079237
78    28    0.001854442443411001
78    29    5.150161726335014e-05
78    30    9.734953008292835e-05
78    31    0.0001533503882774002
78    32    0.0001913933745473543
78    33    0.0001936153330318817
78    34    0.0001920807052240917
78    35    0.0002212345545976564
78    36    0.0003045646992927823
78    37    0.0004224739365488575
78    38    0.0005627711042423131
78    39    0.0007144323332158503
78    40    0.0008783749559354036
78    41    0.001032530407872864
78    42    0.001234642703636855
78    43    0.001437329801710813
78    44    5.057408022342988e-05
78    45    0.0001018819674528994
78    46    0.0001936359319084458
78    47    0.0002774243402217171
78    48    0.0003033715679339112
78    49    0.0002822076648799775
78    50    0.0002536071264042479
78    51    0.0002843239615690465
78    52    0.0003906981702502428
78    53    0.0005615833322728843
78    54    0.0007767403833166787
78    55    0.00103835574260799
78    56    0.00136991401291598
78    57    0.001786071516599832
78    58    0.002298281893005722
78    59    0.002968773324480163
78    60    0.003731460254119357
78    61    0.001366900784300765
78    62    -0.0003302683244498531
78    63    -0.000912069274769698
78    64    0.0001039883488583348
78    65    -0.003578628688104179
78    66    -0.0007624399390871507
78    67    0.001433297879133652
78    68    0.00177213615641465
78    69    -4.428558420750994e-05
78    70    0.01250003158492355
78    71    0.01219451339811099
78    72    0.006926599719509945
78    73    0.001269059746403756
78    74    -0.003010159664020492
78    75    -0.003974683319924405
78    76    -0.002088411739095601
78    77    0.001174732771408919
78    78    0.01678489088032986
78    79    0.0115466897045164
78    80    0.003557771921679667
78    81    -0.003312300111331679
78    82    -0.00483781689360225
78    83    -0.002265220874884835
78    84    0.002304997331839675
79    0    0.004056437826514165
79    1    0.005227341814875395
79    2    0.004032435502949355
79    3    0.002879737224535918
79    4    0.001356126341242307
79    5    0.0001385362125084634
79    6    0.003388324793288264
79    7    0.004971117822569862
79    8    0.003075410819838948
79    9    0.002342145469779535
79    10    0.0008990831778429012
79    11    0.0001555011162664371
79    12    0.00729747479876048
79    13    0.01002532304896736
79    14    0.008264638208685254
79    15    0.006842142046832569
79    16    0.005959506258856365
79    17    0.004536929676664869
79    18    0.002913292928976261
79    19    0.001534278906736099
79    20    0.0003770954826833105
79    21    -0.000135575505547052
79    22    3.948308201100985e-05
79    23    0.0003478054829654429
79    24    0.000713721667497351
79    25    0.001159244610362531
79    26    0.001786918089673262
79    27    0.00260331769798407
79    28    0.003445103335800699
79    29    0.0002793023162615205
79    30    0.0003433866349760125
79    31    0.0004321878210955579
79    32    0.0005017301467571322
79    33    0.000512897632354996
79    34    0.0005029995879410443
79    35    0.0005071455628662773
79    36    0.0005815079919412156
79    37    0.0007138064280027055
79    38    0.000885465447002651
79    39    0.001053410039703822
79    40    0.001227580844170716
79    41    0.001425550775740969
79    42    0.001755839556073181
79    43    0.002096479986213896
79    44    0.0002390090693085671
79    45    0.000330876476282359
79    46    0.0004923919077753858
79    47    0.0006439742812689763
79    48    0.0006984701166274011
79    49    0.000675165605338305
79    50    0.0006294867689475877
79    51    0.0006714320717496709
79    52    0.0008101227586366765
79    53    0.00102149825294052
79    54    0.00127545988540017
79    55    0.001585311789950471
79    56    0.002006590352229514
79    57    0.002608380701222912
79    58    0.003461698861777158
79    59    0.004662769776568566
79    60    0.006016991348613561
79    61    0.0009372666955497803
79    62    0.001574461757042467
79    63    0.00113687803244452
79    64    8.824830858808969e-05
79    65    -0.0006012200146362758
79    66    0.0008656206845555876
79    67    0.002083150861676995
79    68    0.001720596837291967
79    69    0.0001312795151718358
79    70    0.009821671296221999
79    71    0.009780826255130865
79    72    0.005865774325208326
79    73    0.001680297214707075
79    74    -0.00158250385361935
79    75    -0.002284441200191797
79    76    -0.0007733542586491926
79    77    0.001543471919677638
79    78    0.01154668970451641
79    79    0.01766400257860344
79    80    0.02046242751024991
79    81    0.02040036312915556
79    82    0.01402795870935469
79    83    0.005137524744622941
79    84    -0.00303219407147602
80    0    0.004121265582988844
80    1    0.005799357057871392
80    2    0.005266252033868912
80    3    0.004567532406156189
80    4    0.002502125808501391
80    5    0.0002312731857289842
80    6    0.003751719529408745
80    7    0.006806317921264124
80    8    0.004471710761515074
80    9    0.003980709910631804
80    10    0.002112099163990155
80    11    1.320286121432498e-05
80    12    0.006808223455787636
80    13    0.010839321467344
80    14    0.0107673989809479
80    15    0.01029602184105972
80    16    0.009423823438919935
80    17    0.007667094115130994
80    18    0.005592109151917055
80    19    0.002979437889572972
80    20    0.0002295084410330807
80    21    -0.0002166077076216575
80    22    4.23870300990103e-05
80    23    0.0004654386465802814
80    24    0.0009379359122506309
80    25    0.001513316845294266
80    26    0.002351016287421787
80    27    0.003461554103150847
80    28    0.004608274766185694
80    29    0.0004846160415897113
80    30    0.0005576916377826309
80    31    0.0006669185931053437
80    32    0.0007586598526464748
80    33    0.0007779510501666211
80    34    0.0007618090158281729
80    35    0.0007392936482984787
80    36    0.0007915889349711801
80    37    0.0009169550270448634
80    38    0.001095332522077973
80    39    0.001257078194128516
80    40    0.001418221343114149
80    41    0.001632377962273042
80    42    0.002045559689569345
80    43    0.002478410563933538
80    44    0.0004029395969396405
80    45    0.0005226768721000944
80    46    0.0007328282086953808
80    47    0.0009335163820860204
80    48    0.001011075676584081
80    49    0.0009910249789860689
80    50    0.0009365492641604139
80    51    0.0009853679000816952
80    52    0.001136026082426674
80    53    0.001354808412937028
80    54    0.001608727121986948
80    55    0.001923372057314409
80    56    0.002379276158101973
80    57    0.003088627465556917
80    58    0.004170708206035563
80    59    0.005744753382497944
80    60    0.007514861461884183
80    61    0.0003403415802009476
80    62    0.003654581878646393
80    63    0.003009990998220273
80    64    6.777452681313301e-05
80    65    0.002626313612984103
80    66    0.002867663943620668
80    67    0.00228167035565706
80    68    0.001410847163058942
80    69    0.0003038122397935393
80    70    0.005204088910756241
80    71    0.005361901846205774
80    72    0.003686333585399586
80    73    0.002153614376768906
80    74    0.0008714377290190712
80    75    0.0004907473478941556
80    76    0.0009311193623367928
80    77    0.001598461709254924
80    78    0.003557771921679653
80    79    0.02046242751024991
80    80    0.03432381426242735
80    81    0.04176094024206817
80    82    0.03177948100905132
80    83    0.0126124972415126
80    84    -0.007485150788126945
81    0    0.003887717866995419
81    1    0.005752916085140477
81    2    0.005606937167576351
81    3    0.005528552377185406
81    4    0.003437516037737249
81    5    0.0003089643105687037
81    6    0.003766427974508733
81    7    0.008193280692045807
81    8    0.00533319723971636
81    9    0.004979597288949804
81    10    0.003033478115877934
81    11    -3.478449891028849e-05
81    12    0.005620916975443777
81    13    0.01137702433652736
81    14    0.01258325036665337
81    15    0.0118768728942608
81    16    0.01083823587039573
81    17    0.00958458259654559
81    18    0.007821341425969939
81    19    0.004170215125004025
81    20    0.0001117242829821191
81    21    -0.0002573403620036351
81    22    5.11262569399946e-05
81    23    0.0005385369125816388
81    24    0.001068615279210378
81    25    0.001713412299626517
81    26    0.002664843616339865
81    27    0.003935373021788223
81    28    0.005248556858467052
81    29    0.0006212825928854416
81    30    0.0006985435129062394
81    31    0.0008188964314789797
81    32    0.0009230879128274772
81    33    0.000947631863170034
81    34    0.0009281024646256091
81    35    0.0008873644401420567
81    36    0.0009214070169806494
81    37    0.001036190951320738
81    38    0.00121300987578505
81    39    0.001366906499570056
81    40    0.001517239383762997
81    41    0.001738478918272359
81    42    0.002196495121095008
81    43    0.002678057586719503
81    44    0.0005120943292351422
81    45    0.0006480105845149738
81    46    0.0008872272433408871
81    47    0.001117821406243169
81    48    0.001210292812433808
81    49    0.001194586100526197
81    50    0.001136969900788021
81    51    0.001189267783395606
81    52    0.001340659512830437
81    53    0.001552269600329089
81    54    0.001793221210007032
81    55    0.002099592087697259
81    56    0.002566696760890556
81    57    0.003329915864678346
81    58    0.004534106246631523
81    59    0.006310195287984947
81    60    0.008306001514794936
81    61    1.383501931645661e-05
81    62    0.005044986843465357
81    63    0.00423739224533494
81    64    5.92603886181876e-05
81    65    0.005000509958363514
81    66    0.004435939809610685
81    67    0.002333535094620382
81    68    0.001057697894229656
81    69    0.0004301481437785068
81    70    0.0008957272139584433
81    71    0.001798819022531649
81    72    0.002342651086945478
81    73    0.002778956844189264
81    74    0.003136650192810283
81    75    0.003067895096239955
81    76    0.002683497626921757
81    77    0.001416624906264493
81    78    -0.003312300111331685
81    79    0.02040036312915555
81    80    0.04176094024206811
81    81    0.05486364549934847
81    82    0.04353040460119515
81    83    0.01834572567641517
81    84    -0.0094587837078131
82    0    0.002812087969170831
82    1    0.004236130102750325
82    2    0.00422564296336414
82    3    0.004505760293278679
82    4    0.00313438066953686
82    5    0.0004242566434255257
82    6    0.003190963242641167
82    7    0.007317160832179712
82    8    0.004687344737236697
82    9    0.004228634617060617
82    10    0.002803531591218213
82    11    0.000134782710452488
82    12    0.004083487790453757
82    13    0.009626450924023798
82    14    0.01088452505395548
82    15    0.009574874782683032
82    16    0.008556228932945669
82    17    0.008135845370483381
82    18    0.007168895275235742
82    19    0.00393387130445194
82    20    0.0003033460374710377
82    21    -0.0002212762871418596
82    22    4.208553954497652e-05
82    23    0.0004619853407150793
82    24    0.0009218241224855615
82    25    0.001476749762479138
82    26    0.002285627704406602
82    27    0.003360247531762451
82    28    0.004473226805379611
82    29    0.0005539848122925219
82    30    0.0006183272619156069
82    31    0.0007198080707250516
82    32    0.0008096935978301527
82    33    0.000830561287276817
82    34    0.0008105704457812542
82    35    0.0007690015108281434
82    36    0.0007896451648200466
82    37    0.0008788508486630034
82    38    0.001023801950931794
82    39    0.001154971867892297
82    40    0.001288291349625518
82    41    0.001482633713670042
82    42    0.001875804103532421
82    43    0.002287446136131418
82    44    0.0004670016132910704
82    45    0.0005809565656972313
82    46    0.0007843015254594962
82    47    0.000981392466034409
82    48    0.001059622764962311
82    49    0.001045533323060943
82    50    0.0009942059236224439
82    51    0.001032820601124084
82    52    0.001149029049925622
82    53    0.00131239802423092
82    54    0.001504437892384337
82    55    0.001762126748680674
82    56    0.002166682152245163
82    57    0.002827425387599672
82    58    0.003859458852946442
82    59    0.005372424510560883
82    60    0.007071942847926475
82    61    0.0003594024665606689
82    62    0.004345295887404411
82    63    0.00350728192048868
82    64    7.829430844673801e-05
82    65    0.00444540575179378
82    66    0.004096128009534686
82    67    0.001983562795354251
82    68    0.0008092989626055543
82    69    0.0003886366047011009
82    70    -0.0007231809582355868
82    71    0.001023667280433508
82    72    0.002768508558266988
82    73    0.003797316830281082
82    74    0.004580777888516113
82    75    0.004291726792610224
82    76    0.003241113026140802
82    77    0.0008247099474561942
82    78    -0.004837816893602249
82    79    0.01402795870935468
82    80    0.0317794810090513
82    81    0.04353040460119518
82    82    0.03609768086453979
82    83    0.01714796238142895
82    84    -0.004890830087947475
83    0    0.001391435196390755
83    1    0.002095491980279952
83    2    0.002127628121319357
83    3    0.002398162252323002
83    4    0.001936390790797391
83    5    0.0005468237319037001
83    6    0.002399448628822271
83    7    0.004848981428457248
83    8    0.003106096776100653
83    9    0.002530314191206605
83    10    0.001780646218065213
83    11    0.0003845117556301272
83    12    0.002984759125511468
83    13    0.006276503799915976
83    14    0.006602453808838882
83    15    0.00543456996000168
83    16    0.004919801464061339
83    17    0.004874925759597696
83    18    0.004345969428802699
83    19    0.002591884199725723
83    20    0.0006974970809828787
83    21    -0.0001408628592347292
83    22    2.244194889158464e-05
83    23    0.0002973045858498309
83    24    0.0006099173398766695
83    25    0.0009801384637986863
83    26    0.001498527709403423
83    27    0.002175683395889095
83    28    0.002881372712578383
83    29    0.0003611549066058081
83    30    0.000402549297252227
83    31    0.0004671984243944017
83    32    0.000527385317531337
83    33    0.0005397796258369864
83    34    0.000521498794227381
83    35    0.0004903735842464744
83    36    0.0005023225322781713
83    37    0.0005594179520705099
83    38    0.0006559635633861378
83    39    0.0007550058320353777
83    40    0.000865410326208239
83    41    0.001010792988428916
83    42    0.001274574489504913
83    43    0.001548347206005999
83    44    0.0003359128182754455
83    45    0.0004043254970627321
83    46    0.0005315675696616911
83    47    0.0006559666932063485
83    48    0.000701326946577218
83    49    0.0006857777132881144
83    50    0.0006451760197889535
83    51    0.0006605481724585024
83    52    0.0007237790862669024
83    53    0.0008199802426807823
83    54    0.0009462780135202019
83    55    0.001132606063413921
83    56    0.001429200080609948
83    57    0.001893144040662985
83    58    0.002581252396029223
83    59    0.003563907370086277
83    60    0.004667800648907311
83    61    0.001030127600228099
83    62    0.002292738020739608
83    63    0.001670698952759941
83    64    0.0001057230945495561
83    65    0.002133496180603273
83    66    0.002316545098501974
83    67    0.001463300384588845
83    68    0.0007211977619894812
83    69    0.0002328490419279857
83    70    -0.0001327544705161384
83    71    0.001989869317837705
83    72    0.003885866598848869
83    73    0.004725125826151349
83    74    0.005138873462855114
83    75    0.004311837588089532
83    76    0.002719745960101741
83    77    0.0001067894881457081
83    78    -0.002265220874884836
83    79    0.005137524744622943
83    80    0.01261249724151258
83    81    0.01834572567641515
83    82    0.01714796238142893
83    83    0.01114483872341009
83    84    0.002776531120732817
84    0    6.040067715964156e-06
84    1    -9.714069246103869e-06
84    2    3.182033628239414e-05
84    3    3.848480326646648e-05
84    4    0.0003116993291435916
84    5    0.0005960351609529374
84    6    0.001466401763501998
84    7    0.001731778776184271
84    8    0.001074561932200097
84    9    0.0005907003306479956
84    10    0.0003691067763274348
84    11    0.0005671526770832628
84    12    0.002233984478484686
84    13    0.00228527566977139
84    14    0.001104679890324436
84    15    0.0008518598176604028
84    16    0.001402161343561569
84    17    0.00124039835844342
84    18    0.0004754047063387293
84    19    0.0005228133885947204
84    20    0.001092354763576728
84    21    -5.530856304982323e-05
84    22    -9.388205319254368e-06
84    23    9.359141034236322e-05
84    24    0.0002287189044756336
84    25    0.0003794200246519906
84    26    0.0005599624449063689
84    27    0.0007796667879549348
84    28    0.001015459945850683
84    29    0.000115026923831302
84    30    0.0001298296561215836
84    31    0.0001507256132705564
84    32    0.0001743520030872502
84    33    0.0001760941006318054
84    34    0.0001611444657569206
84    35    0.0001457790692284431
84    36    0.0001514489589800331
84    37    0.000174745488295477
84    38    0.0002162954930641861
84    39    0.0002757537181179157
84    40    0.0003535267704697771
84    41    0.0004352792475657839
84    42    0.0005432593971343471
84    43    0.0006536383212814838
84    44    0.0001550394022737433
84    45    0.0001703407015861327
84    46    0.0002069671152929127
84    47    0.0002440854126864946
84    48    0.0002502275081396007
84    49    0.0002324039216682106
84    50    0.0002048387641985037
84    51    0.0001952168206540636
84    52    0.000203017274655002
84    53    0.0002297878869320238
84    54    0.0002855112190495514
84    55    0.0003874687966132311
84    56    0.0005497864363621999
84    57    0.0007732191436501752
84    58    0.001052760689070775
84    59    0.001413468261478899
84    60    0.001818286352713991
84    61    0.001521632597573222
84    62    -2.671305741970451e-05
84    63    -0.0005102537327535264
84    64    0.0001196677560008861
84    65    -0.0008245602200142338
84    66    7.37460161989701e-05
84    67    0.0007284572360329301
84    68    0.0007245746938712769
84    69    2.773264227717292e-05
84    70    0.001714826459957264
84    71    0.003242207628852062
84    72    0.004304621425656736
84    73    0.004786804658576763
84    74    0.004628492510738025
84    75    0.003273381615454343
84    76    0.001277069498053349
84    77    -0.0004706153741571112
84    78    0.002304997331839673
84    79    -0.003032194071476017
84    80    -0.007485150788126955
84    81    -0.009458783707813102
84    82    -0.004890830087947479
84    83    0.002776531120732817
84    84    0.009716417111331479
end


==> anc/DataRelease/gen_compare_demo.C <==
// Standard library includes
#include <fstream>
#include <iostream>
#include <sstream>
#include <string>

// ROOT includes
#include "TMatrixD.h"

// Main function is gen_compare_demo(pred_is_total=false).
// The first bool tells the function if the prediction is in terms of total cross section (true) or differential cross section (false, the default) for each bin.
// The second bool dictates if SVD (recommended) or LU decomposition is used to invert the covariance matrix.
// By default, the cross section results should be in xs.txt, the covariance matrix in cov.txt, and the additional smearing matrix in Ac.txt.
// The phase space limits are in real_bins.txt.
// The external prediction is contained in pred.txt.
// See gen_compare_demo() or the readme.txt for more information.





//Checks the file to see how many bins there are.
int get_n_bins( std::string input_file_name) {

  int n_bins = 0;

  // Get the table of matrix element values.
  std::ifstream matrix_table_file( input_file_name );

  // Skip the header line which contains the data column names.
  std::string dummy;
  std::getline( matrix_table_file, dummy );

  // Parse its contents from the remaining lines.
  std::string line;
  while ( std::getline(matrix_table_file, line) ) {
    if(line == "end") break;
    n_bins++;
  }

  return n_bins;

}



// Loads the file into a matrix.
TMatrixD load_matrix( std::string input_file_name, int lo=0, int hi=84) {

  // Get the table of matrix element values.
  std::ifstream matrix_table_file( input_file_name );

 // Declare a matrix of the appropriate size for our bins. 
  int num_bins = hi-lo+1;
  TMatrixD matrix( num_bins, num_bins );

  if(hi<=lo){std::cout<<"ERROR in load_matrix(): hi<=lo"<<std::endl; return matrix;}

  // Skip the header line which contains the data column names.
  std::string dummy;
  std::getline( matrix_table_file, dummy );

  // Parse its contents from the remaining lines.
  std::string line;
  while ( std::getline(matrix_table_file, line) ) {
    if(line == "end") break;

    // Read the given line.
    int global_binX, global_binY;
    double element;
    std::stringstream temp_ss( line );
    temp_ss >> global_binX >> global_binY >> element;

    // Check to see if we want to fill bins in this range and fill the matrix if we do.
    if( (global_binX>=lo && global_binX<=hi) && (global_binY>=lo && global_binY<=hi) ){
      matrix( global_binX-lo, global_binY-lo ) = element;
    }

    // We have passed the high index, end filling the matrix.
    if(global_binX>hi && global_binY>hi){break;}
  }

  return matrix;

}



// Loads the file into a vector.
TMatrixD load_vector( std::string input_file_name, int lo=0, int hi=84) {

  // Get the table of matrix element values.
  std::ifstream vector_table_file( input_file_name );

  // Declare a matrix of the appropriate size for our bins.
  int num_bins = hi-lo+1;
  TMatrixD vector( num_bins, 1 );

  if(hi<=lo){std::cout<<"ERROR in load_vector(): hi<=lo"<<std::endl; return vector;}

  // Skip the header line which contains the data column names.
  std::string dummy;
  std::getline( vector_table_file, dummy );

  // Parse its contents from the remaining lines.
  std::string line;
  while ( std::getline(vector_table_file, line) ) {
    if(line == "end") break;
    
    // Read the given line.
    int global_binX;
    double element;
    std::stringstream temp_ss( line );
    temp_ss >> global_binX >> element;

    // Check to see if we want to fill bins in this range and fill the vector if we do.   
    if( global_binX>=lo && global_binX<=hi ){
      vector( global_binX-lo, 0 ) = element;
    } 
    // We have passed the high index, end filling the vector.
    if( global_binX>hi ){ break; }
  }

  return vector;

}



// Loads the file phase space limits for the bins and reweight the prediction accordingly.
TMatrixD divide_by_binwidth( TMatrixD pred, std::string input_file_name) {

  // Get the file with the phase space limits the bins.
  std::ifstream vector_table_file( input_file_name );

  // Skip the header line which contains the data column names.
  std::string dummy;
  std::getline( vector_table_file, dummy );

  // Parse its contents from the remaining lines.
  std::string line;
  while ( std::getline(vector_table_file, line) ) {
    if(line == "end") break;

    // Read the given line.
    int global_binX, binX;
    double hi_row,lo_row, hi_subrow,lo_subrow, hi_element,lo_element;
    std::stringstream temp_ss( line );
    temp_ss >> global_binX >> binX >> lo_row >> hi_row >> lo_subrow >> hi_subrow >> lo_element >> hi_element;

    // Get the width of the bin using all three possible dimensions. Make sure the width is one if the dimension is not being used (ie hi_row=lo_row).
    double dx1 = hi_row-lo_row;
    if(dx1==0) {dx1=1;}
    double dx2 = hi_subrow-lo_subrow;
    if(dx2==0) {dx2=1;}
    double dx3 = hi_element-lo_element;
    if(dx3==0) {dx3=1;}
    double diff = dx1*dx2*dx3;

    // Divide the prediction of the total cross section by the bin width to obtain the differential one.
    double val = pred( global_binX, 0 );
    pred( global_binX, 0 ) = val/diff;
  }

  return pred;

}


// Calculate chi2 for a sub-set of bins in a given measurement.
// Note: The prediction should still contain an estimation for the cross section in bins not being used in the calculation but still corresponding to the same measurement.
//       This is required for Ac to properly smear the prediction. This smearing takes place in the gen_compare_demo(). 
double calc_chi2(TMatrixD data_full, TMatrixD pred_full, TMatrixD cov_full, std::vector<int> bins = {}, bool use_svd=true) {

  // Form smaller vectors and matrices containing only the bins we are interested in.
  // This is done by looping over all bins and adding the given one to the smaller matrix if it is in std::vector<int> bins.
  int num_bins = bins.size();
  int num_bins_full = cov_full.GetNrows();
  TMatrixD pred(num_bins,1);
  TMatrixD data(num_bins,1);
  TMatrixD cov(num_bins,num_bins);

  // Indicies for the small matrix.
  int i_index = 0;
  int j_index = 0;
  for(int i=0; i<num_bins_full; i++){
    bool flag_add_i = false;

    // Check if this i is in vector<int> bins, add it to pred and data if it is.
    for(int k=0; k<num_bins; k++){
      if(bins.at(k)==i){
        pred(i_index,0) = pred_full(i,0); 
        data(i_index,0) = data_full(i,0);
        // Set flag indicating this i is in vector<int> bins and move onto incrementing over j.
        flag_add_i = true; 
        break;
      }
    }

    // The given i bin is not in vector<int> bins, go onto the next one.
    if(!flag_add_i){continue;}

    // Now do the same, but for j.
    for(int j=0; j<num_bins_full; j++){
      for(int k=0; k<num_bins; k++){
        // Check if this i is in vector<int> bins, add the i,j bin to cov and Ac if it is.
        if(bins.at(k)==j){
          flag_add_i = true; 
          cov(i_index,j_index) = cov_full(i,j); 
          // Increment the index and go onto the next bin.
          j_index++;
          break;
        }
      }
    }
 
   // Reset the j index and go onto the next i bin. 
    j_index = 0;
    i_index++;
  }

  // Invert the covariance matrix. We recommend using SVD as it provides better numerical stability.
  TMatrixD inv_cov = cov;
  if(!use_svd){inv_cov.Invert();}
  else{
    TDecompSVD svd(cov);
    inv_cov = TMatrixDSym(cov.GetNrows(), svd.Invert().GetMatrixArray());
  }

  // Compute a vector of differences between the data and the smeared prediction.
  TMatrixD diff_vec = data;
  diff_vec -= pred;
  // Compute the transpose of this vector.
  TMatrixD diff_vec_tr = diff_vec;
  diff_vec_tr.T();

  // Multiply diff^{T} * cov^{-1} * diff to get the chi-squared metric value the goodness-of-fit.
  TMatrixD temp1( inv_cov, TMatrixD::kMult, diff_vec );
  TMatrixD temp2( diff_vec_tr, TMatrixD::kMult, temp1 );

  // We now have a 1x1 matrix containing the chi-squared value.
  double chi2 = temp2( 0, 0 );
  return chi2;

}



double calc_chi2(TMatrixD data_full, TMatrixD pred_full, TMatrixD cov_full, int lo_index=0, int hi_index=84, bool use_svd=true) {

  if(hi_index<=lo_index){std::cout<<"ERROR calc_chi2(): hi_index<=lo_index"<<std::endl; return 0;}

  // Create a vector of bins to be given to calc_chi2().
  std::vector<int> all_bins = {};
  for(int i=lo_index; i<=hi_index; i++){ all_bins.push_back(i); }

  // Return the chi2 value using calc_chi2().
  return calc_chi2(data_full, pred_full, cov_full, all_bins, use_svd);
}



void gen_compare_demo(bool pred_is_total=false, bool use_svd=true) {
  
  // Name of files containing the prediction, corss section measurments, covariance matrix and additional smearing matrix.
  const std::string data_file_name = "xs.txt";
  const std::string cov_file_name = "cov.txt";
  const std::string Ac_file_name = "Ac.txt";
  // Replace this one with an independent prediction. It need to contain all measuremtns, but it should contain an esitmate for the cross section in all bins in which it is comparing to this data. 
  // If bins are ommited, the smearing will not be properly accounting for the bias induced by unfolding.
  const std::string pred_file_name = "pred.txt"; 

  // Bin index:
  //0-84:    All bins
  //0-11:    0pNp Ppi
  //12-20:   Xp   Ppi
  //21-43:   0pNp CosThetaPi
  //44-60:   Xp   CosThetaPi
  //61-84:   Xp   [CosThetaPi, Ppi]

  // Check the cross section data file to see how many bins it has
  int num_bins = get_n_bins(data_file_name);

  // Load the column vector containing the prediction and data for all bins as a TMatrixD object.
  TMatrixD pred = load_vector( pred_file_name, 0, num_bins-1);
  TMatrixD data = load_vector( data_file_name, 0, num_bins-1);
  // Load the matrices needed for the comparison of the prediction to data.
  TMatrixD cov = load_matrix( cov_file_name, 0, num_bins-1);
  TMatrixD Ac = load_matrix( Ac_file_name, 0, num_bins-1);

  // Divide by the bin width if this the prediction has not been, in other words, it is the total cross section for the given bin, not the differential cross section.
  const std::string real_bins_file_name = "real_bins.txt";
  if(pred_is_total){ pred = divide_by_binwidth( pred, real_bins_file_name ); }
  // Multiply the prediction by the additional smearing matrix.
  TMatrixD Ac_times_pred( Ac, TMatrixD::kMult, pred );

  // Calculate chi2 over all bins.
  double chi2_all = calc_chi2(data, Ac_times_pred, cov, 0, num_bins-1, use_svd);
  std::cout<<"chi2 = " << chi2_all << " for all bins"<<std::endl;

  // Calculate chi2 between data and pred for 0pNp Ppi.
  double chi2_Ppi = calc_chi2(data, Ac_times_pred, cov, 0, 11, use_svd);
  std::cout<<"chi2 = " << chi2_Ppi << " for 0pNp Ppi"<<std::endl;

  // Calculate chi2 between data and pred for 0p Ppi.
  std::vector<int> Ppi_0p_bins = {};
  for(int i=0; i<=5; i++){ Ppi_0p_bins.push_back(i); }
  double chi2_Ppi_0p = calc_chi2(data, Ac_times_pred, cov, Ppi_0p_bins, use_svd);
  std::cout<<"chi2 = " << chi2_Ppi_0p << " for 0p Ppi"<<std::endl;

  // Calculate chi2 between data and pred for Np Ppi.
  std::vector<int> Ppi_Np_bins = {};
  for(int i=6; i<=11; i++){ Ppi_Np_bins.push_back(i); }
  double chi2_Ppi_Np = calc_chi2(data, Ac_times_pred, cov, Ppi_Np_bins, use_svd);
  std::cout<<"chi2 = " << chi2_Ppi_Np << " for Np Ppi"<<std::endl;

  // Calculate chi2 between data and pred for Xp Ppi.
  double chi2_Ppi_Xp = calc_chi2(data, Ac_times_pred, cov, 12, 20, use_svd);
  std::cout<<"chi2 = " << chi2_Ppi_Xp << " for Xp Ppi"<<std::endl;

  // Calculate chi2 between data and pred for 0pNp 2D [CosThetaPi, Ppi].
  double chi2_CosThetaPiPpi2d = calc_chi2(data, Ac_times_pred, cov, 61, 84, use_svd);
  std::cout<<"chi2 = " << chi2_CosThetaPiPpi2d << " for 0pNp [CosThetaPi, Ppi]"<<std::endl;

  // Calculate chi2 between data and pred for 0pNp blockwise Ppi and CosThetaPi.
  std::vector<int> PpiCosThetaPi_bins = {};
  for(int i=0; i<=11; i++){ PpiCosThetaPi_bins.push_back(i); }// Add the Ppi bins.
  for(int i=21; i<=43; i++){ PpiCosThetaPi_bins.push_back(i); }// Add the CosThetaPi bins.
  double chi2_PpiCosThetaPi = calc_chi2(data, Ac_times_pred, cov, PpiCosThetaPi_bins, use_svd);
  std::cout<<"chi2 = " << chi2_PpiCosThetaPi << " for 0pNp blockwse Ppi and CosThetaPi"<<std::endl;
}




==> anc/DataRelease/nue_flux.txt <==
E_lo    E_hi    flux 
0    0.05    14383104.34483624
0.05    0.1    53230835.6944257
0.1    0.15    88803173.26700419
0.15    0.2    100397794.9532043
0.2    0.25    89570947.04380885
0.25    0.3    96466400.58012521
0.3    0.35    95904291.1629882
0.35    0.4    92544011.22466177
0.4    0.45    91264103.74459662
0.45    0.5    86865088.62263209
0.5    0.55    88927280.33442764
0.55    0.6    81035342.64499223
0.6    0.65    84998958.76356809
0.65    0.7    77139669.59771553
0.7    0.75    73194532.97026561
0.75    0.8    68754077.69614561
0.8    0.85    64095368.10881943
0.85    0.9    60703591.94774245
0.9    0.95    57061083.66111087
0.95    1    55713403.82098091
1    1.05    53653474.03304143
1.05    1.1    52227181.66946099
1.1    1.15    52002781.75181568
1.15    1.2    47992305.39939145
1.2    1.25    43635498.63013732
1.25    1.3    42962213.52158421
1.3    1.35    41745597.23168033
1.35    1.4    39121552.16959943
1.4    1.45    35714668.06427627
1.45    1.5    33788533.2063136
1.5    1.55    31928933.05196618
1.55    1.6    30323351.21443596
1.6    1.65    27313029.30667085
1.65    1.7    25794894.29897236
1.7    1.75    24779034.42074658
1.75    1.8    24836862.85140641
1.8    1.85    21177880.93065329
1.85    1.9    22584370.791041
1.9    1.95    20820966.41728934
1.95    2    20633738.87093903
2    2.05    17508272.23555752
2.05    2.1    15110760.98155217
2.1    2.15    15640392.58634072
2.15    2.2    15043970.21108528
2.2    2.25    13851808.30551209
2.25    2.3    13302715.61999964
2.3    2.35    11669350.52906754
2.35    2.4    10946345.77348955
2.4    2.45    11345212.57271226
2.45    2.5    9612749.610199258
2.5    2.55    9980248.220097259
2.55    2.6    8389945.038047645
2.6    2.65    8252053.03844476
2.65    2.7    7542833.21504621
2.7    2.75    6978333.840627335
2.75    2.8    6282386.815704945
2.8    2.85    6005450.515666839
2.85    2.9    5521996.299788943
2.9    2.95    5406424.794086495
2.95    3    4855881.063081476
3    3.05    4419628.503520753
3.05    3.1    4361159.905731849
3.1    3.15    3833619.513564947
3.15    3.2    3718517.463757155
3.2    3.25    3292166.155792802
3.25    3.3    3059358.709852308
3.3    3.35    2862656.689991677
3.35    3.4    2507107.866503088
3.4    3.45    2447956.423776502
3.45    3.5    2191334.760634395
3.5    3.55    1907527.333410877
3.55    3.6    1782011.898303454
3.6    3.65    1830067.11079273
3.65    3.7    1505971.832246057
3.7    3.75    1713556.69330097
3.75    3.8    1262622.967580115
3.8    3.85    1118969.463815549
3.85    3.9    1066006.303336694
3.9    3.95    908397.1561582823
3.95    4    919066.6083095409
4    4.05    761969.5948343879
4.05    4.1    715493.4612634992
4.1    4.15    706018.9877531804
4.15    4.2    688008.9525218537
4.2    4.25    601074.2563933879
4.25    4.3    485417.3950737274
4.3    4.35    494507.7683066009
4.35    4.4    491947.0997902986
4.4    4.45    565054.1859307311
4.45    4.5    327936.2813211333
4.5    4.55    301732.1068376343
4.55    4.6    325546.3240392467
4.6    4.65    257603.252740024
4.65    4.7    210102.8517626139
4.7    4.75    146256.8500894739
4.75    4.8    191538.0050194205
4.8    4.85    128374.8482839621
4.85    4.9    159486.9707570348
4.9    4.95    172845.1248504127
4.95    5    79210.01277095631
5    5.05    119497.8640941126
5.05    5.1    129612.504733507
5.1    5.15    65169.01373989755
5.15    5.2    38410.02774453667
5.2    5.25    51213.37032604803
5.25    5.3    34142.24688403217
5.3    5.35    21338.90430252033
5.35    5.4    29874.46602352801
5.4    5.45    29874.46602352816
5.45    5.5    29874.46602352816
5.5    5.55    29874.46602352816
5.55    5.6    25606.6851630242
5.6    5.65    12803.34258151229
5.65    5.7    4267.780860504174
5.7    5.75    12803.34258151191
5.75    5.8    8535.561721008042
5.8    5.85    17071.12344201593
5.85    5.9    17071.12344201608
5.9    5.95    12803.34258151214
5.95    6    8535.561721008118
6    6.05    0
6.05    6.1    0
6.1    6.15    4267.780860503945
6.15    6.2    7.581101720617832e-11
6.2    6.25    0
6.25    6.3    0
6.3    6.35    0
6.35    6.4    0
6.4    6.45    0
6.45    6.5    0
6.5    6.55    0
6.55    6.6    0
6.6    6.65    0
6.65    6.7    0
6.7    6.75    0
6.75    6.8    0
6.8    6.85    0
6.85    6.9    0
6.9    6.95    0
6.95    7    0
7    7.05    0
7.05    7.1    0
7.1    7.15    0
7.15    7.2    0
7.2    7.25    0
7.25    7.3    0
7.3    7.35    0
7.35    7.4    0
7.4    7.45    0
7.45    7.5    0
7.5    7.55    0
7.55    7.6    0
7.6    7.65    0
7.65    7.7    0
7.7    7.75    0
7.75    7.8    0
7.8    7.85    0
7.85    7.9    0
7.9    7.95    0
7.95    8    0
end


==> anc/DataRelease/nuebar_flux.txt <==
E_lo    E_hi    flux 
0    0.05    4601094.545709385
0.05    0.1    11702468.50854505
0.1    0.15    11208302.16270729
0.15    0.2    11945091.85046471
0.2    0.25    9581296.065257343
0.25    0.3    7684779.606466565
0.3    0.35    9009328.074332593
0.35    0.4    7832359.468622797
0.4    0.45    9352286.944282694
0.45    0.5    8226275.642047319
0.5    0.55    9626705.253613107
0.55    0.6    6655006.762635557
0.6    0.65    7132486.08530874
0.65    0.7    6971846.813719369
0.7    0.75    7002873.580575233
0.75    0.8    7202520.369229611
0.8    0.85    5454351.973149958
0.85    0.9    4514800.016709997
0.9    0.95    4550905.442789858
0.95    1    5038542.083911047
1    1.05    4329578.327364119
1.05    1.1    4396625.164682638
1.1    1.15    4389626.004071412
1.15    1.2    4248831.913483384
1.2    1.25    4613129.687736007
1.25    1.3    3541959.369558103
1.3    1.35    3156834.82470622
1.35    1.4    3496422.147776524
1.4    1.45    3597141.77608442
1.45    1.5    3073698.453543601
1.5    1.55    2737568.032970305
1.55    1.6    3200366.189483361
1.6    1.65    2720240.842676658
1.65    1.7    2661046.722141467
1.7    1.75    2572575.624903219
1.75    1.8    2563997.385373606
1.8    1.85    2508985.690081709
1.85    1.9    2534464.341818918
1.9    1.95    2273276.153156072
1.95    2    2205973.248985923
2    2.05    2103375.797099407
2.05    2.1    1849656.224942443
2.1    2.15    1551381.020601817
2.15    2.2    2020708.881831444
2.2    2.25    1429919.977311872
2.25    2.3    1389077.314476849
2.3    2.35    1366287.364681757
2.35    2.4    1325359.346229524
2.4    2.45    1436193.615176812
2.45    2.5    1012573.686963184
2.5    2.55    1146966.106260455
2.55    2.6    1049532.669215149
2.6    2.65    1040314.26255646
2.65    2.7    829998.0217508239
2.7    2.75    873187.9640591227
2.75    2.8    719761.2421240032
2.8    2.85    884028.1274448031
2.85    2.9    681777.9924655174
2.9    2.95    582722.79869322
2.95    3    545678.4608240442
3    3.05    495916.1359905673
3.05    3.1    607390.5720669323
3.1    3.15    482216.5594283494
3.15    3.2    262340.4894951842
3.2    3.25    432198.1677432423
3.25    3.3    381411.5755032444
3.3    3.35    377314.5058771605
3.35    3.4    300110.3501106428
3.4    3.45    348506.985068758
3.45    3.5    276594.8775692656
3.5    3.55    232081.9231942087
3.55    3.6    196616.6642434203
3.6    3.65    246250.955651082
3.65    3.7    174808.3040462454
3.7    3.75    222180.6715978394
3.75    3.8    202164.7793620755
3.8    3.85    112370.6700570709
3.85    3.9    143696.1815731704
3.9    3.95    171479.4349750513
3.95    4    143226.725678515
4    4.05    85526.32844450058
4.05    4.1    76820.05548907239
4.1    4.15    89623.39807058423
4.15    4.2    81087.83634957657
4.2    4.25    67516.29321317386
4.25    4.3    55481.15118655228
4.3    4.35    49250.19113021641
4.35    4.4    49079.47989579625
4.4    4.45    34142.24688403244
4.45    4.5    29874.46602352823
4.5    4.55    25606.68516302413
4.55    4.6    46945.58946554423
4.6    4.65    21338.90430252056
4.65    4.7    34142.24688403195
4.7    4.75    29874.46602352823
4.75    4.8    25606.68516302413
4.8    4.85    12803.34258151229
4.85    4.9    25606.6851630239
4.9    4.95    17071.12344201624
4.95    5    3.032440688247133e-10
5    5.05    29234.29889445255
5.05    5.1    4267.780860504466
5.1    5.15    21338.9043025198
5.15    5.2    8535.561721008271
5.2    5.25    8535.561721008042
5.25    5.3    21338.90430252011
5.3    5.35    4267.780860504325
5.35    5.4    4267.780860504021
5.4    5.45    8535.561721007967
5.45    5.5    17071.12344201593
5.5    5.55    0
5.55    5.6    4267.780860503945
5.6    5.65    4267.780860504021
5.65    5.7    4267.780860504021
5.7    5.75    4267.780860504021
5.75    5.8    0
5.8    5.85    0
5.85    5.9    0
5.9    5.95    0
5.95    6    0
6    6.05    0
6.05    6.1    0
6.1    6.15    0
6.15    6.2    0
6.2    6.25    0
6.25    6.3    0
6.3    6.35    0
6.35    6.4    0
6.4    6.45    0
6.45    6.5    0
6.5    6.55    0
6.55    6.6    0
6.6    6.65    0
6.65    6.7    0
6.7    6.75    0
6.75    6.8    0
6.8    6.85    0
6.85    6.9    0
6.9    6.95    0
6.95    7    0
7    7.05    0
7.05    7.1    0
7.1    7.15    0
7.15    7.2    0
7.2    7.25    0
7.25    7.3    0
7.3    7.35    0
7.35    7.4    0
7.4    7.45    0
7.45    7.5    0
7.5    7.55    0
7.55    7.6    0
7.6    7.65    0
7.65    7.7    0
7.7    7.75    0
7.75    7.8    0
7.8    7.85    0
7.85    7.9    0
7.9    7.95    0
7.95    8    0
end


==> anc/DataRelease/numu_flux.txt <==
E_lo    E_hi    flux 
0    0.05    1966671691.621235
0.05    0.1    7397523172.140631
0.1    0.15    9498185770.235783
0.15    0.2    11469451087.78622
0.2    0.25    14239791666.05119
0.25    0.3    15614317896.32853
0.3    0.35    16688274008.46313
0.35    0.4    17457996795.43118
0.4    0.45    18528103369.2296
0.45    0.5    19304037569.81765
0.5    0.55    19654515458.76559
0.55    0.6    19712262332.13317
0.6    0.65    19547178764.26691
0.65    0.7    19297508078.49012
0.7    0.75    19008491568.6595
0.75    0.8    18625070636.57151
0.8    0.85    17915985888.43719
0.85    0.9    17242852798.23833
0.9    0.95    16465421801.54689
0.95    1    15589518547.27089
1    1.05    14737764232.24939
1.05    1.1    13826185658.84864
1.1    1.15    12883459881.81615
1.15    1.2    12007069972.48863
1.2    1.25    11027305704.44674
1.25    1.3    10090379713.57025
1.3    1.35    9153347326.916904
1.35    1.4    8232283055.742179
1.4    1.45    7257610164.911256
1.45    1.5    6351096508.480142
1.5    1.55    5515606151.506511
1.55    1.6    4770560953.808155
1.6    1.65    4044164251.357857
1.65    1.7    3424813436.818405
1.7    1.75    2881496552.533521
1.75    1.8    2381814996.167539
1.8    1.85    1960650364.960767
1.85    1.9    1608423069.96029
1.9    1.95    1293330248.360761
1.95    2    1054915706.57012
2    2.05    850421145.6362952
2.05    2.1    688106343.28109
2.1    2.15    564602484.0044566
2.15    2.2    461384496.7808228
2.2    2.25    382627039.4923159
2.25    2.3    328486270.2406222
2.3    2.35    283677089.1960376
2.35    2.4    252689372.535047
2.4    2.45    223936564.6772768
2.45    2.5    209205081.3807973
2.5    2.55    195935355.7068494
2.55    2.6    184001786.8647081
2.6    2.65    174518308.3367735
2.65    2.7    162841019.7353055
2.7    2.75    159275118.1151199
2.75    2.8    155023810.8887374
2.8    2.85    145000202.0150974
2.85    2.9    138757505.5613951
2.9    2.95    136390039.4846478
2.95    3    132467394.0623327
3    3.05    130313103.6395675
3.05    3.1    125313142.2946354
3.1    3.15    118151848.6885183
3.15    3.2    117296201.3037958
3.2    3.25    114310077.7135097
3.25    3.3    110517770.3186744
3.3    3.35    105471503.5514059
3.35    3.4    103464622.2795625
3.4    3.45    100413372.3533452
3.45    3.5    94281936.94667621
3.5    3.55    93181532.32960387
3.55    3.6    89463313.61050695
3.6    3.65    84145274.55804148
3.65    3.7    84532447.63770641
3.7    3.75    77909363.87590744
3.75    3.8    76470865.65906596
3.8    3.85    72984430.11850299
3.85    3.9    69984521.59603751
3.9    3.95    67344984.48943301
3.95    4    64121742.99453732
4    4.05    60697360.98768611
4.05    4.1    56724995.91834617
4.1    4.15    55718311.76897051
4.15    4.2    53404278.30859663
4.2    4.25    50134304.61327848
4.25    4.3    49136369.41466676
4.3    4.35    44983562.57054473
4.35    4.4    41903377.09009322
4.4    4.45    42227899.14672587
4.45    4.5    39671967.86717867
4.5    4.55    36472967.36757063
4.55    4.6    35003741.12853351
4.6    4.65    33034672.3951142
4.65    4.7    31396057.93372368
4.7    4.75    30905775.26846895
4.75    4.8    28538607.93638178
4.8    4.85    26148095.84298771
4.85    4.9    24593172.56427166
4.9    4.95    23173367.22759918
4.95    5    21524467.41433485
5    5.05    20559564.83958346
5.05    5.1    19990840.36211271
5.1    5.15    18577650.08577403
5.15    5.2    17155156.04715943
5.2    5.25    15889246.88831673
5.25    5.3    15427046.22112412
5.3    5.35    14770704.20258722
5.35    5.4    13179974.24245157
5.4    5.45    12539679.07995014
5.45    5.5    11931306.91828529
5.5    5.55    10346637.20697153
5.55    5.6    10427682.3655125
5.6    5.65    9419163.070366811
5.65    5.7    8495487.258727927
5.7    5.75    8292639.634428157
5.75    5.8    7433407.313782878
5.8    5.85    6845520.50024846
5.85    5.9    5981935.043125478
5.9    5.95    5172337.013887864
5.95    6    4816233.378887399
6    6.05    4288778.342337701
6.05    6.1    4056226.963248841
6.1    6.15    3516310.006586483
6.15    6.2    3107883.378236245
6.2    6.25    2690665.121313373
6.25    6.3    2115069.516657188
6.3    6.35    2196200.030815368
6.35    6.4    1462440.467468926
6.4    6.45    1232492.43470496
6.45    6.5    1073517.597651184
6.5    6.55    851038.1813931069
6.55    6.6    644861.6880221613
6.6    6.65    417303.6125400873
6.65    6.7    248768.9463587825
6.7    6.75    119967.3199887703
6.75    6.8    67089.51512712322
6.8    6.85    8535.561721009082
6.85    6.9    8535.561721008042
6.9    6.95    8535.561721008042
6.95    7    8535.561721008042
7    7.05    4267.780860504021
7.05    7.1    7.581101720617697e-11
7.1    7.15    0
7.15    7.2    0
7.2    7.25    0
7.25    7.3    0
7.3    7.35    0
7.35    7.4    0
7.4    7.45    0
7.45    7.5    0
7.5    7.55    0
7.55    7.6    0
7.6    7.65    0
7.65    7.7    0
7.7    7.75    0
7.75    7.8    0
7.8    7.85    0
7.85    7.9    0
7.9    7.95    0
7.95    8    0
end


==> anc/DataRelease/numubar_flux.txt <==
E_lo    E_hi    flux 
0    0.05    2205525772.1627
0.05    0.1    4952151529.842294
0.1    0.15    2813774381.571637
0.15    0.2    1726651269.248403
0.2    0.25    1391438549.59354
0.25    0.3    1196923895.457344
0.3    0.35    1127031088.471998
0.35    0.4    1099810285.909723
0.4    0.45    1006735064.001354
0.45    0.5    916960757.1995428
0.5    0.55    833155326.031423
0.55    0.6    744726906.6017798
0.6    0.65    691888365.3240516
0.65    0.7    657686284.1523552
0.7    0.75    598756851.3861328
0.75    0.8    567660605.0578595
0.8    0.85    499773868.4659942
0.85    0.9    439820979.1716144
0.9    0.95    430472874.6525749
0.95    1    401157658.6330072
1    1.05    377305586.2151621
1.05    1.1    333345864.2730522
1.1    1.15    315984275.6656703
1.15    1.2    294535219.9391406
1.2    1.25    280556317.1196027
1.25    1.3    259107346.7486902
1.3    1.35    238201280.7810424
1.35    1.4    216242780.0531943
1.4    1.45    194585456.620672
1.45    1.5    181610122.4704816
1.5    1.55    163661372.5723115
1.55    1.6    154356287.284346
1.6    1.65    133089935.2564544
1.65    1.7    120237982.6509412
1.7    1.75    103874926.7314913
1.75    1.8    95342864.59078892
1.8    1.85    80537249.94076279
1.85    1.9    70529645.24534969
1.9    1.95    61124139.07373651
1.95    2    54346561.64478728
2    2.05    46885712.50007137
2.05    2.1    39456871.71180922
2.1    2.15    32431506.92609913
2.15    2.2    28882164.29565236
2.2    2.25    25030620.10247329
2.25    2.3    21103450.8324461
2.3    2.35    17733781.77622655
2.35    2.4    13891029.21162012
2.4    2.45    12481594.58243868
2.45    2.5    10794455.45266422
2.5    2.55    8606065.460823569
2.55    2.6    7583633.200072621
2.6    2.65    6307609.400590523
2.65    2.7    5624849.818527097
2.7    2.75    4627469.431427301
2.75    2.8    3484600.394792928
2.8    2.85    3234380.402941578
2.85    2.9    3170449.045651228
2.9    2.95    2053015.98294547
2.95    3    2146437.705981893
3    3.05    1624744.173593881
3.05    3.1    1470335.862060845
3.1    3.15    1500850.495213449
3.15    3.2    1055763.629271489
3.2    3.25    896916.8256435251
3.25    3.3    735338.6422648428
3.3    3.35    514737.0495853901
3.35    3.4    621388.8932893856
3.4    3.45    709902.6683362381
3.45    3.5    367669.3211324214
3.5    3.55    793935.2734795631
3.55    3.6    261017.477428426
3.6    3.65    292855.122647786
3.65    3.7    391654.2495684533
3.7    3.75    413804.03223447
3.75    3.8    392635.83916637
3.8    3.85    98671.09349485299
3.85    3.9    303567.2526076511
3.9    3.95    158932.159245171
3.95    4    126326.313470919
4    4.05    98372.3488346177
4.05    4.1    26076.14105767957
4.1    4.15    72808.34148019778
4.15    4.2    233276.901835147
4.2    4.25    85355.61721008306
4.25    4.3    46945.58946554423
4.3    4.35    26716.30818675517
4.35    4.4    55481.15118655178
4.4    4.45    51213.37032604833
4.45    4.5    25606.68516302459
4.5    4.55    25606.68516302413
4.55    4.6    12803.34258151206
4.6    4.65    8535.561721008118
4.65    4.7    14809.19958594884
4.7    4.75    2.630642297054388e-10
4.75    4.8    268870.1942117533
4.8    4.85    8535.561721012667
4.85    4.9    2944.768793747874
4.9    4.95    5.230960187226304e-11
4.95    5    4267.780860503945
5    5.05    0
5.05    5.1    4267.780860503945
5.1    5.15    4267.780860504021
5.15    5.2    7.581101720617832e-11
5.2    5.25    0
5.25    5.3    8535.561721008042
5.3    5.35    1.516220344123539e-10
5.35    5.4    0
5.4    5.45    4267.780860503945
5.45    5.5    7.581101720617832e-11
5.5    5.55    4267.780860504021
5.55    5.6    7.581101720617697e-11
5.6    5.65    0
5.65    5.7    0
5.7    5.75    0
5.75    5.8    4267.780860504021
5.8    5.85    7.581101720617697e-11
5.85    5.9    0
5.9    5.95    0
5.95    6    0
6    6.05    0
6.05    6.1    0
6.1    6.15    0
6.15    6.2    0
6.2    6.25    0
6.25    6.3    0
6.3    6.35    0
6.35    6.4    0
6.4    6.45    0
6.45    6.5    0
6.5    6.55    0
6.55    6.6    0
6.6    6.65    0
6.65    6.7    0
6.7    6.75    0
6.75    6.8    0
6.8    6.85    0
6.85    6.9    0
6.9    6.95    0
6.95    7    0
7    7.05    0
7.05    7.1    0
7.1    7.15    0
7.15    7.2    0
7.2    7.25    0
7.25    7.3    0
7.3    7.35    0
7.35    7.4    0
7.4    7.45    0
7.45    7.5    0
7.5    7.55    0
7.55    7.6    0
7.6    7.65    0
7.65    7.7    0
7.7    7.75    0
7.75    7.8    0
7.8    7.85    0
7.85    7.9    0
7.9    7.95    0
7.95    8    0
end


==> anc/DataRelease/pred.txt <==
GlobalXbin    Z
0      0.19752
1      0.49008
2      0.37568
3      0.28556
4      0.14386
5      0.02733
6      0.30747
7      0.94622
8      0.60838
9      0.38849
10      0.17016
11      0.027
12      0.44245
13      1.42349
14      1.17251
15      0.84441
16      0.7364
17      0.61169
18      0.4018
19      0.19457
20      0.04402
21      0.03773
22      0.06593
23      0.08988
24      0.11632
25      0.13356
26      0.16363
27      0.21078
28      0.31489
29      0.07441
30      0.08241
31      0.0898
32      0.09616
33      0.10258
34      0.10755
35      0.11519
36      0.12529
37      0.13414
38      0.14958
39      0.16514
40      0.18519
41      0.21673
42      0.25195
43      0.30969
44      0.09908
45      0.10739
46      0.11833
47      0.13121
48      0.13623
49      0.14566
50      0.1554
51      0.16779
52      0.17976
53      0.19825
54      0.21618
55      0.2473
56      0.28146
57      0.31874
58      0.38036
59      0.46273
60      0.62458
61      0.34881
62      0.63588
63      0.24146
64      0.01067
65      0.29789
66      0.73451
67      0.48955
68      0.30469
69      0.02511
70      0.19249
71      0.62515
72      0.74993
73      0.75639
74      0.7818
75      0.71863
76      0.45135
77      0.07196
78      0.27316
79      0.68949
80      0.96015
81      1.18486
82      0.99494
83      0.60351
84      0.19049
end


==> anc/DataRelease/readme.txt <==
NCpi0 readme
////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
The unfolded cross section results are tabulated in a machine readable format in xs.txt. The file contains 2 columns; GlobalBin and Z. The GlobalBin index corresponds to the location within the entire blockwise set of measurements. Z corresponds to the differential cross section obtained for the given bin. The Z values are reported in units of 10^{-39} cm^{2}/nucleon (measurements differential in a variable with momentum units contain additional factors of GeV/c in the denominator, as is listed below). xs.txt and all subsequently described files are terminated with a single line containing "end".

The ordering of the distinct XS measurements and their GlobalBin index is as follows:

  //0-84:    All bins
  //0-11:    0pNp Ppi (10^{-39} cm^{2}/nucleon/GeV/c)
  //12-20:   Xp   Ppi (10^{-39} cm^{2}/nucleon/GeV/c)
  //21-43:   0pNp CosThetaPi (10^{-39} cm^{2}/nucleon)
  //44-60:   Xp   CosThetaPi (10^{-39} cm^{2}/nucleon)
  //61-84:   Xp   [CosThetaPi, Ppi] (10^{-39} cm^{2}/nucleon/GeV/c)

The corresponding blockwise covariance matrix is tabulated in cov.txt. The file follows a similar structure to xs.txt, but with 3 columns: GlobalXbin, GlobalYbin, and Z. These likewise contain the global X/Y index, with Z corresponding to the covariance for that bin. The Z values are reported in units corresponding to the product of the units used for the measured cross section of the X and Y bin in xs.txt. For example, the (0,0) bin, which corresponds to the covariance on the first Ppi bin, has units of 10^{-78} cm^{2}/nucleon^2/GeV^2/c^2, whereas the (0,21) bin, which corresponds to the covariance between the first Ppi bin and first CosThetaPi bin, has units of 10^{-78} cm^{2}/nucleon^2/GeV/c. When inverting this matrix, we recommend that you use the SVD method, as demonstrated in gen_compare_demo.C. This method provides better numerical stability and a more accurate inverse.

The additional smearing matrix, Ac, obtained from the Wiener-SVD unfolding can be found in the same format in Ac.txt. In order to account for bias induced by the regularization, any theory or event generator prediction should be multiplied by the additional smearing matrix when comparing to this data. This is presented in the same format as the covariance matrix, but its bins are dimensionless. The x-axis corresponds to the variable in truth space and the y-axis corresponds to the variable in regularized truth space.

The physical phase space limits for each bin can be found tabulated in real_bins.txt. This file has the following columns: GlobalBin, Bin, row_lo, row_hi, element_lo, element_hi. The Global Bin is the same as before and Bin corresponds to the index within the given measurement (in other words, it restarts at zero every time you move onto a new variable). row_lo and row_hi contain the phase space limits for the variable defining the slices (applicable for the 2D measurement) and element_lo, element_hi contain the phase space limits for the variable defining the bins (applicable for all measurements). When a column for a variable is not applicable, it is listed as -1000.

gen_compare_demo.C is an example ROOT script demonstrating how to compare the data to an external prediction. It must be executed using the ROOT C++ interpreter or be compiled against the ROOT shared libraries. The script loads the various data release files into TMatrixD objects. It then compares the data to an external prediction contained in pred.txt by first smearing the prediction and then calculating chi2 values for various measurements. An example pred.txt which contains the GENIEv3 prediction is included. This is formatted in the same way as xs.txt, but with the MC prediction is stored in Z (the 2nd column) instead of the extracted cross section results. One may replace the Z values in pred.txt with their own prediction. Furthermore, a new pred.txt that only contains a subset the measurements may be used, so long as the GolbalBin indices still correspond to the appropriate bin in xs.txt and all bins of a given measurement are included (smearing will not be properly accounted for if bins are omitted).

The nominal numu, numbar, nue, nuebar fluxes of the Fermilab Booster Neutrino Beam (BNB) at the  MicroBooNE detector location can be found in numu_flux.txt, numubar_flux.txt, nue_flux.txt, and nuebar_flux.txt, respectively. These files contains 3 columns; E_lo, E_hi and flux. The E_lo and E_hi columns correspond to the bin edges for the neutrino energy in GeV. The column labeled flux is the neutrino flux for the energy range given by E_lo to E_hi. This is in units of number of neutrinos per cm^2 for an exposure of 6.369e+20 protons on target. The integrated flux is calculated separately for all four neutrino flavors. The sum of these integrated fluxes is the flux constant that these results in xs.txt are averaged over. External cross section predictions should likewise be averaged over this flux distribution. In units of number of neutrinos per cm^2 for an exposure of 6.369e20 protons on target, the total integrated numu, numbar, nue, nuebar fluxes are 4.585e+11, 2.834e+10, 2.473e+9, and 2.508e+8, respectively. This yields a total integrated flux of 4.896e+11. Neutrino flux uncertainties are fully accounted for in the extracted covariance matrix and do not need to be included in theory or event generator predictions when comparing to the results.

When comparing to this data, each variable may be treated as a separate measurement by only utilizing the bins associated with that variable. The Ac matrix does not contain off-diagonal-block terms connecting different variables in truth space and regularized truth space. Thus, omitting entries for one variable will not modify the smearing of another. This is not the case for the 0p and Np cross sections, which were extracted simultaneously and should be treated as a single measurement. For a given measurement, both the 0p and Np bins are required to properly account for the bias induced by the regularization. This is due to the simultaneous extraction, which causes the Ac matrix to have non-zero terms connecting 0p bins in truth space to Np bins in regularized truth space, and vice versa. External predictions should contain an estimation for both cross sections in all variables of interest when comparing to these results. In other words, any pred.txt that contains only a subset of the bins presented in the data release must make sure to include all bins of any given measurement. Once smeared, subsets of a measurement (ie only the 0p bins) can be examined by only considering those bins in the chi2 calculation. This is demonstrated in gen_compare_demo.C. 

The gen_compare_demo.C scripts has takes a bool that allows it to be run with the prediction in the form of the total cross section for each bin (pred_is_total=true), or the differential cross section for the given bin (pred_is_total=false). The default is pred_is_total=false. If this is set to true, the script will load the phase space limits for each bin from real_bins.txt and divide the total cross section by the bin width to obtain the differential one. The remainder of the script is the same regardless of the value of pred_is_total. The other option included in the main function is which method of matrix inversion to utilize. This is dictated by the bool argument use_svd. If this is true, SVD is used for matrix inversion, if it is false LU decomposition is used to invert the matrix. We recommend you set use_svd=true, as is the default, because it provides better numerical stability. This option will have a negligible impact on any individual result, but, when inverting a matrix corresponding to a large subset of the blockwise results, using use_svd=false can produce an inaccurate chi2.




==> anc/DataRelease/real_bins.txt <==
GlobalBin    Bin    row_lo    row_hi    element_lo    element_hi
0       0      -1000      -1000      0.0      0.15
1       1      -1000      -1000      0.15     0.21
2       2      -1000      -1000      0.21     0.3
3       3      -1000      -1000      0.3      0.42
4       4      -1000      -1000      0.42     0.6
5       5      -1000      -1000      0.6      1.2
6       6      -1000      -1000      0.0      0.12
7       7      -1000      -1000      0.12     0.18
8       8      -1000      -1000      0.18     0.3
9       9      -1000      -1000      0.3      0.42
10      10     -1000      -1000      0.42     0.6
11      11     -1000      -1000      0.6      1.2
12      0      -1000      -1000      0.0      0.12
13      1      -1000      -1000      0.12     0.18
14      2      -1000      -1000      0.18     0.24
15      3      -1000      -1000      0.24     0.3
16      4      -1000      -1000      0.3      0.36
17      5      -1000      -1000      0.36     0.42
18      6      -1000      -1000      0.42     0.51
19      7      -1000      -1000      0.51     0.66
20      8      -1000      -1000      0.66     1.2
21      0      -1000      -1000      -1       0.0
22      1      -1000      -1000      0.0      0.3
23      2      -1000      -1000      0.3      0.5
24      3      -1000      -1000      0.5      0.6
25      4      -1000      -1000      0.6      0.7
26      5      -1000      -1000      0.7      0.8
27      6      -1000      -1000      0.8      0.9
28      7      -1000      -1000      0.9      1.0
29      8      -1000      -1000      -1       -0.6
30      9      -1000      -1000      -0.6     -0.4
31      10     -1000      -1000      -0.4     -0.2
32      11     -1000      -1000      -0.2     -0.1
33      12     -1000      -1000      -0.1     0.0
34      13     -1000      -1000      0.0      0.1
35      14     -1000      -1000      0.1      0.2
36      15     -1000      -1000      0.2      0.3
37      16     -1000      -1000      0.3      0.4
38      17     -1000      -1000      0.4      0.5
39      18     -1000      -1000      0.5      0.6
40      19     -1000      -1000      0.6      0.7
41      20     -1000      -1000      0.7      0.8
42      21     -1000      -1000      0.8      0.9
43      22     -1000      -1000      0.9      1.0
44      0      -1000      -1000      -1       -0.8
45      1      -1000      -1000      -0.8     -0.6
46      2      -1000      -1000      -0.6     -0.4
47      3      -1000      -1000      -0.4     -0.3
48      4      -1000      -1000      -0.3     -0.2
49      5      -1000      -1000      -0.2     -0.1
50      6      -1000      -1000      -0.1     0.0
51      7      -1000      -1000      0.0      0.1
52      8      -1000      -1000      0.1      0.2
53      9      -1000      -1000      0.2      0.3
54      10     -1000      -1000      0.3      0.4
55      11     -1000      -1000      0.4      0.5
56      12     -1000      -1000      0.5      0.6
57      13     -1000      -1000      0.6      0.7
58      14     -1000      -1000      0.7      0.8
59      15     -1000      -1000      0.8      0.9
60      16     -1000      -1000      0.9      1.0
61      0      -1.0       0.0        0.0      0.15
62      1      -1.0       0.0        0.15     0.21
63      2      -1.0       0.0        0.21     0.3
64      3      -1.0       0.0        0.3      1.2
65      4      0.0        0.5        0.0      0.15
66      5      0.0        0.5        0.15     0.24
67      6      0.0        0.5        0.24     0.33
68      7      0.0        0.5        0.33     0.42
69      8      0.0        0.5        0.42     1.2
70      9      0.5        0.85       0.0      0.12
71      10     0.5        0.85       0.12     0.18
72      11     0.5        0.85       0.18     0.24
73      12     0.5        0.85       0.24     0.3
74      13     0.5        0.85       0.3      0.36
75      14     0.5        0.85       0.36     0.42
76      15     0.5        0.85       0.42     0.54
77      16     0.5        0.85       0.54     1.2
78      17     0.85       1.0        0.0      0.15
79      18     0.85       1.0        0.15     0.24
80      19     0.85       1.0        0.24     0.33
81      20     0.85       1.0        0.33     0.42
82      21     0.85       1.0        0.42     0.51
83      22     0.85       1.0        0.51     0.66
84      23     0.85       1.0        0.66     1.2
end


==> anc/DataRelease/xs.txt <==
GlobalXbin    Z
0    0.4469375203711112
1    0.574400759134661
2    0.4327758684674373
3    0.280858915041503
4    0.1240704650769315
5    0.02317119774278193
6    0.2100520393074762
7    0.5025980804251989
8    0.3660147659499092
9    0.1996272383383658
10    0.04263828791842672
11    0.02411074722202423
12    0.6167802059041698
13    1.007321949942106
14    0.900419349037206
15    0.6986732982371591
16    0.5025764525536984
17    0.329489045041255
18    0.2406237389425485
19    0.1771281329277495
20    0.03778137329515253
21    0.03535772824510731
22    0.04232380592470299
23    0.05394614834052566
24    0.07711889867942139
25    0.1096979590293151
26    0.1506546883449203
27    0.192127460377181
28    0.2302891472863449
29    0.04648002786305177
30    0.05753013883826086
31    0.06686397531118918
32    0.06827426283663077
33    0.06709604084904042
34    0.0702690968826689
35    0.07582547929147254
36    0.08258718822311389
37    0.08683276760505998
38    0.09032604281520924
39    0.09589962045105309
40    0.107569025824709
41    0.1192520901526207
42    0.1289703327596667
43    0.13545510095722
44    0.06796827591593554
45    0.07837096968988042
46    0.09519110636955293
47    0.1129497267518772
48    0.1224032529485891
49    0.1247952876126307
50    0.1214486533299767
51    0.124213253099426
52    0.1318730877632837
53    0.1434785207401634
54    0.156960255010925
55    0.1733625507445057
56    0.1986054855507037
57    0.2363694962799969
58    0.2840647654136247
59    0.340910703967287
60    0.4046697039775325
61    0.3010376374749876
62    0.4273609708180028
63    0.2204132127783631
64    0.008498136353738512
65    0.2407485436195777
66    0.3963555145560864
67    0.2985180833260551
68    0.1983149037177418
69    0.01760287525549634
70    0.4589173150880216
71    0.668350097389161
72    0.7094893988683686
73    0.6670240618028167
74    0.5485477920609183
75    0.3718000792154649
76    0.1986751586578861
77    0.08747080405380683
78    0.2703736871523382
79    0.521759729262486
80    0.707881397782853
81    0.8001520037035251
82    0.6722343025377584
83    0.4258347404015883
84    0.1464307518601459
end

